First CLAS12 measurement of DVCS beam-spin asymmetries in the extended valence region

Deeply virtual Compton scattering (DVCS) allows one to probe Generalized Parton Distributions (GPDs) describing the 3D structure of the nucleon. We report the first measurement of the DVCS beam-spin asymmetry using the CLAS12 spectrometer with a 10.2 and 10.6 GeV electron beam scattering from unpolarised protons. The results greatly extend the $Q^2$ and Bjorken-$x$ phase space beyond the existing data in the valence region and provide over 2000 new data points measured with unprecedented statistical uncertainty, setting new, tight constraints for future phenomenological studies.

==> anc/ALL18.txt <==
# phi(rad) q2(GeV2) xb t(GeV2) Eb(GeV) A sigA
0.0956332 1.18516 0.102814 -0.149945 10.6 -0.00401505 0.0153526
0.285004 1.18586 0.099858 -0.148208 10.6 0.063576 0.0164779
0.470248 1.18194 0.0947776 -0.15012 10.6 0.0983536 0.0173404
0.657727 1.17988 0.0888319 -0.151467 10.6 0.145918 0.0168122
0.846992 1.17857 0.0824138 -0.152116 10.6 0.165289 0.0183801
1.02486 1.16788 0.0782282 -0.150373 10.6 0.226742 0.0220662
1.2117 1.15671 0.0774572 -0.144887 10.6 0.170445 0.0358811
1.39714 1.1555 0.082693 -0.140749 10.6 0.201054 0.0512921
1.63923 1.15122 0.104445 -0.150041 10.6 0.196896 0.0689447
1.85155 1.19062 0.107031 -0.155099 10.6 0.19516 0.0806462
2.05259 1.1814 0.102218 -0.155653 10.6 0.22057 0.058886
2.23179 1.17967 0.101209 -0.160727 10.6 0.102624 0.0593524
2.42405 1.15607 0.100587 -0.163499 10.6 0.153486 0.0460841
2.60851 1.15556 0.0983155 -0.163251 10.6 0.197954 0.0476778
2.79357 1.16136 0.0985263 -0.165462 10.6 0.0944589 0.0478898
2.97903 1.16555 0.100614 -0.168255 10.6 -0.000287466 0.0581132
3.16555 1.1525 0.0976829 -0.16482 10.6 0.051989 0.064546
3.36159 1.16772 0.0992419 -0.16385 10.6 -0.093807 0.0695206
3.5479 1.17179 0.10016 -0.161178 10.6 -0.00275131 0.0675397
3.7336 1.16174 0.104059 -0.162129 10.6 -0.181496 0.0858614
4.02357 1.17603 0.10936 -0.162285 10.6 -0.434516 0.101771
4.78751 1.14054 0.0814467 -0.154093 10.6 -0.396749 0.129083
5.00972 1.15723 0.076309 -0.15134 10.6 -0.138658 0.0578388
5.19377 1.15929 0.0768801 -0.151423 10.6 -0.209361 0.0319571
5.37697 1.1773 0.0807721 -0.152208 10.6 -0.21347 0.0210983
5.56123 1.182 0.0864401 -0.152337 10.6 -0.153312 0.0188983
5.7458 1.18075 0.0924334 -0.151478 10.6 -0.0964044 0.017923
5.9331 1.18546 0.0980345 -0.15162 10.6 -0.152948 0.0189522
6.15683 1.18639 0.10224 -0.149888 10.6 -0.0428874 0.0157058
0.0968203 1.17135 0.172113 -0.16118 10.6 0.00788785 0.0404457
0.280193 1.17569 0.170861 -0.161934 10.6 0.111085 0.0357623
0.465177 1.20466 0.167539 -0.154625 10.6 0.13975 0.041485
0.654125 1.20942 0.167812 -0.155138 10.6 0.253767 0.0494776
0.838284 1.20287 0.169978 -0.154738 10.6 0.245527 0.071006
1.07185 1.20371 0.165568 -0.149449 10.6 0.368885 0.0662578
1.29118 1.22491 0.161365 -0.157696 10.6 0.186504 0.101813
1.5047 1.21673 0.164171 -0.164611 10.6 0.262475 0.0815877
1.72761 1.21177 0.16202 -0.175235 10.6 0.369252 0.0845168
1.91524 1.20596 0.164321 -0.180005 10.6 0.278611 0.0790118
2.13618 1.18607 0.156333 -0.178415 10.6 0.191706 0.0953673
2.38449 1.21635 0.152567 -0.181843 10.6 0.14783 0.0808019
2.6468 1.21138 0.148236 -0.181592 10.6 0.379569 0.063099
2.84779 1.20784 0.145264 -0.186569 10.6 -0.00486285 0.106568
3.14948 1.21513 0.144921 -0.182279 10.6 0.0432002 0.0961048
3.52713 1.19779 0.148437 -0.1773 10.6 0.00926254 0.0996819
3.86751 1.2081 0.152669 -0.180818 10.6 -0.0338408 0.0974044
4.29795 1.21216 0.165069 -0.175805 10.6 -0.111513 0.114352
4.7805 1.19314 0.173185 -0.167702 10.6 -0.404022 0.129525
5.58651 1.20471 0.178174 -0.139439 10.6 -0.118507 0.100433
5.88728 1.19629 0.174145 -0.148333 10.6 -0.0804759 0.0734451
6.14024 1.18728 0.173261 -0.1631 10.6 -0.0738377 0.0315014
0.0904899 1.21833 0.240322 -0.192415 10.6 0.0628241 0.0760889
0.279772 1.22617 0.236936 -0.194124 10.6 0.0492491 0.0771939
0.465287 1.22956 0.239022 -0.18361 10.6 0.297452 0.0649485
0.672923 1.21396 0.238002 -0.18166 10.6 0.235944 0.0843466
1.03669 1.23477 0.236426 -0.184638 10.6 0.285763 0.0914843
1.5688 1.2406 0.235332 -0.203708 10.6 0.0130705 0.156915
4.74785 1.2347 0.244191 -0.196271 10.6 0.136644 0.170144
5.45796 1.24445 0.239975 -0.173361 10.6 -0.106074 0.138749
5.85242 1.24226 0.239658 -0.187564 10.6 -0.163488 0.119169
6.1312 1.22726 0.238182 -0.189811 10.6 -0.082403 0.0707024
0.0973684 1.16234 0.118025 -0.264322 10.6 0.0584737 0.0226203
0.289872 1.17396 0.114201 -0.288485 10.6 0.0973894 0.0187394
0.47593 1.18327 0.102673 -0.294449 10.6 0.12513 0.0155078
0.662802 1.17841 0.0894498 -0.301005 10.6 0.159234 0.0140607
0.838689 1.17243 0.0807988 -0.290144 10.6 0.151797 0.0160885
1.01653 1.16058 0.077822 -0.27682 10.6 0.243558 0.0293341
1.20399 1.15752 0.0794614 -0.266789 10.6 0.0223399 0.090008
1.66148 1.17993 0.109139 -0.269775 10.6 -0.00221551 0.104319
1.98642 1.17775 0.105193 -0.282053 10.6 0.281879 0.0738019
2.17685 1.19032 0.0990637 -0.282608 10.6 0.0733999 0.0624361
2.36301 1.17825 0.0991781 -0.287712 10.6 0.0198674 0.056601
2.54381 1.16553 0.0977675 -0.286829 10.6 0.0534143 0.0465421
2.73853 1.16364 0.0980207 -0.290999 10.6 0.0682335 0.0431187
2.91769 1.16575 0.0990926 -0.293541 10.6 -0.0629471 0.0442703
3.10788 1.16598 0.0974128 -0.292064 10.6 -0.0157314 0.0517939
3.29329 1.17028 0.100705 -0.299482 10.6 -0.141388 0.0649158
3.48098 1.15603 0.102638 -0.287217 10.6 -0.0911124 0.0758307
3.67478 1.16443 0.105614 -0.29216 10.6 -0.0686843 0.0806255
3.85568 1.15963 0.10888 -0.292217 10.6 -0.0931732 0.101286
4.11518 1.18945 0.100799 -0.317961 10.6 -0.0423303 0.119326
4.37187 1.1914 0.0938232 -0.313982 10.6 0.00519163 0.0854588
4.55503 1.17674 0.0987415 -0.318627 10.6 -0.328399 0.0790022
4.74301 1.16942 0.102587 -0.306225 10.6 -0.199469 0.0719668
4.93324 1.15107 0.0992428 -0.301803 10.6 -0.326399 0.0710539
5.13405 1.15937 0.0854947 -0.273451 10.6 -0.187768 0.0500894
5.32071 1.16632 0.0812401 -0.27661 10.6 -0.192162 0.026398
5.50132 1.17431 0.0835805 -0.291959 10.6 -0.13929 0.0178284
5.6843 1.1806 0.0941907 -0.297287 10.6 -0.171694 0.0162628
5.86955 1.18051 0.107313 -0.295745 10.6 -0.136432 0.0172189
6.10438 1.16429 0.11663 -0.275533 10.6 -0.0298932 0.0168785
0.0911475 1.23047 0.150329 -0.336353 10.6 0.066987 0.0306045
0.259429 1.2435 0.154073 -0.326971 10.6 0.112146 0.0454023
0.646306 1.23258 0.17595 -0.309014 10.6 0.2223 0.0765077
1.27152 1.19053 0.163564 -0.323208 10.6 0.0895558 0.123115
1.7517 1.21836 0.166943 -0.303842 10.6 0.133169 0.117604
1.97004 1.18751 0.160472 -0.305723 10.6 0.229122 0.103194
2.16303 1.19514 0.160234 -0.30405 10.6 0.151947 0.111326
2.36362 1.21379 0.158525 -0.307527 10.6 0.0154519 0.112687
2.55042 1.21661 0.153711 -0.310683 10.6 0.023972 0.0854336
2.73375 1.22663 0.153274 -0.311731 10.6 0.173589 0.084495
2.91244 1.20748 0.151686 -0.315304 10.6 -0.180139 0.100208
3.10497 1.20037 0.153405 -0.322646 10.6 0.0458699 0.0841583
3.29864 1.20439 0.153378 -0.309154 10.6 -0.0561159 0.107109
3.4922 1.18909 0.154762 -0.320523 10.6 -0.0842423 0.0887338
3.67071 1.2181 0.155232 -0.309865 10.6 0.107171 0.0969639
3.89175 1.1904 0.161021 -0.314325 10.6 -0.0153734 0.109757
4.21246 1.20404 0.160814 -0.312265 10.6 0.0282101 0.125664
4.58237 1.19125 0.161629 -0.350276 10.6 -0.231368 0.14966
4.87839 1.19104 0.159915 -0.342031 10.6 -0.291731 0.125978
5.19677 1.18958 0.157857 -0.32817 10.6 -0.333396 0.107416
5.44171 1.18489 0.154655 -0.348686 10.6 -0.308636 0.0955393
5.70817 1.19651 0.153523 -0.369079 10.6 -0.279221 0.086342
6.15069 1.23062 0.147092 -0.342307 10.6 -0.0272579 0.0277363
0.0906475 1.2123 0.234882 -0.330858 10.6 -0.0168883 0.0886718
0.332238 1.24987 0.241202 -0.320014 10.6 0.241084 0.0755443
0.846918 1.26973 0.248088 -0.326206 10.6 0.108479 0.157647
2.01832 1.19305 0.231327 -0.355053 10.6 0.103166 0.197125
4.61031 1.2464 0.242437 -0.359478 10.6 -0.35183 0.296074
5.3033 1.20145 0.23765 -0.376674 10.6 -0.00844682 0.150572
6.10745 1.24102 0.240991 -0.330393 10.6 -0.067066 0.0715668
0.259406 1.07899 0.100203 -0.677204 10.6 0.0184197 0.0568613
0.42126 1.15545 0.101123 -0.605954 10.6 0.107098 0.0165088
0.591279 1.1817 0.0884375 -0.539581 10.6 0.0659403 0.0162303
0.766538 1.17953 0.0835573 -0.496122 10.6 0.0887407 0.0298377
0.960492 1.14377 0.0963899 -0.521142 10.6 0.236076 0.051841
1.15889 1.14956 0.107063 -0.569869 10.6 0.243359 0.0646125
1.35817 1.17611 0.103671 -0.579818 10.6 0.285523 0.0730006
1.79238 1.15759 0.103033 -0.595304 10.6 -0.00907658 0.11479
2.18711 1.15934 0.0987094 -0.519428 10.6 -0.049887 0.103501
2.42914 1.15978 0.0958013 -0.539456 10.6 0.0369868 0.0942393
2.60659 1.17395 0.0962247 -0.546406 10.6 0.189639 0.0622003
2.79856 1.16797 0.0992283 -0.547964 10.6 0.0178736 0.0654931
2.98036 1.16625 0.0979716 -0.550906 10.6 -0.166659 0.0746628
3.1729 1.16517 0.0971619 -0.565623 10.6 0.280896 0.0608324
3.36125 1.16145 0.103037 -0.560152 10.6 -0.0145401 0.111188
3.57406 1.17117 0.105033 -0.558237 10.6 -0.0101048 0.097186
3.93635 1.17547 0.100762 -0.55511 10.6 -0.15438 0.104113
4.27993 1.16017 0.0935493 -0.553584 10.6 -0.102152 0.102915
4.49166 1.17736 0.0961437 -0.559525 10.6 -0.156739 0.0912193
4.68683 1.16435 0.0978248 -0.559882 10.6 -0.0585814 0.0782172
4.87548 1.1616 0.102275 -0.560881 10.6 -0.0775793 0.0699015
5.05518 1.14741 0.105993 -0.570375 10.6 -0.109989 0.0672654
5.25065 1.15525 0.102085 -0.527525 10.6 -0.174642 0.0730375
5.45178 1.17527 0.083122 -0.49437 10.6 -0.125972 0.0468792
5.63522 1.18182 0.0845107 -0.523626 10.6 -0.138529 0.0216395
5.81052 1.17039 0.097283 -0.590121 10.6 -0.0688859 0.015368
5.95532 1.12178 0.107828 -0.636108 10.6 -0.100785 0.0286473
0.104143 1.22913 0.160428 -0.497658 10.6 0.0192736 0.0364247
0.276666 1.22615 0.146828 -0.575049 10.6 0.0503379 0.0305856
0.460553 1.21785 0.156225 -0.612999 10.6 0.158211 0.0743348
0.669007 1.13591 0.161458 -0.631304 10.6 -0.0543047 0.0751093
0.84447 1.18005 0.159885 -0.626027 10.6 0.171522 0.0642351
1.02315 1.20597 0.157903 -0.614117 10.6 0.23415 0.0713848
1.24743 1.18866 0.156862 -0.609171 10.6 0.228971 0.0949233
1.65816 1.19865 0.166412 -0.606874 10.6 0.139941 0.125954
2.12895 1.17526 0.167617 -0.557114 10.6 -0.0774756 0.128495
2.47441 1.1982 0.164115 -0.5641 10.6 0.291823 0.0813648
2.72778 1.20387 0.159002 -0.55621 10.6 0.0315649 0.110745
2.92211 1.22755 0.159884 -0.574394 10.6 -0.0188872 0.115662
3.11912 1.21566 0.15774 -0.575641 10.6 -0.028082 0.118077
3.3285 1.20041 0.167692 -0.594555 10.6 -0.160986 0.109496
3.57612 1.19744 0.16505 -0.588704 10.6 0.100387 0.0951628
3.84603 1.19243 0.158671 -0.545768 10.6 0.128846 0.103068
4.33015 1.19505 0.165294 -0.602608 10.6 0.144881 0.137362
4.65788 1.19181 0.161085 -0.60654 10.6 0.198461 0.102488
4.86366 1.18063 0.164418 -0.612102 10.6 -0.225531 0.142514
5.06493 1.21705 0.160298 -0.593382 10.6 -0.210363 0.123943
5.24751 1.20037 0.161484 -0.577721 10.6 -0.0701404 0.0863065
5.43444 1.19264 0.159555 -0.559169 10.6 -0.142176 0.0764416
5.616 1.18503 0.17074 -0.556745 10.6 -0.26477 0.0679061
5.82877 1.23589 0.160564 -0.581078 10.6 -0.0884502 0.0664479
6.00655 1.21776 0.146884 -0.580397 10.6 -0.0709303 0.0267092
6.17454 1.22674 0.163489 -0.506383 10.6 -0.00569041 0.0362944
0.236809 1.24216 0.23729 -0.614597 10.6 0.0690111 0.0807899
0.913996 1.19352 0.227067 -0.626021 10.6 -0.0101473 0.173151
4.74036 1.22956 0.239253 -0.657794 10.6 -0.138076 0.20933
5.3604 1.22461 0.237553 -0.629447 10.6 -0.294677 0.158553
5.77274 1.22502 0.233944 -0.669069 10.6 -0.122697 0.109817
0.0983527 1.16138 0.0915199 -1.0086 10.6 0.0744695 0.0220526
0.275895 1.17489 0.0946136 -0.93586 10.6 -0.0100643 0.0274823
0.446156 1.2006 0.088328 -0.947211 10.6 0.117237 0.0586395
0.854116 1.18971 0.104255 -1.01744 10.6 -0.0662802 0.140575
1.42775 1.16412 0.0969952 -1.1011 10.6 0.320182 0.0845165
2.05441 1.1571 0.100688 -1.37973 10.6 0.151726 0.163511
2.71569 1.16513 0.09682 -1.05021 10.6 0.118918 0.132329
3.24022 1.15437 0.0998131 -1.04696 10.6 -0.0195084 0.120093
4.00825 1.15153 0.101001 -1.26326 10.6 -0.408619 0.236788
4.60505 1.14439 0.0982814 -1.06927 10.6 0.128651 0.120111
5.05513 1.17096 0.106922 -0.989553 10.6 0.151543 0.0994825
5.73377 1.19637 0.0906071 -1.02756 10.6 -0.206049 0.125064
5.95232 1.1889 0.0953786 -0.905977 10.6 -0.0174061 0.0307074
6.14777 1.15655 0.0930728 -1.00144 10.6 -0.0321333 0.0194224
0.164439 1.2477 0.15307 -1.0633 10.6 -0.0499286 0.0519026
0.312919 1.25032 0.151802 -1.04026 10.6 0.101795 0.0705833
0.73457 1.21036 0.171353 -1.04893 10.6 -0.125322 0.105938
1.12461 1.18129 0.162531 -1.11257 10.6 -0.111066 0.131021
2.85213 1.18985 0.162837 -1.13458 10.6 0.0150266 0.127203
3.48852 1.22548 0.158404 -1.21649 10.6 -0.204731 0.188634
4.11537 1.18359 0.16724 -1.08644 10.6 0.296705 0.175919
4.75806 1.18044 0.158923 -1.11202 10.6 -0.068472 0.192555
5.3646 1.22565 0.156269 -1.08396 10.6 -0.0816408 0.166549
5.94068 1.24909 0.152429 -1.06795 10.6 -0.030561 0.0673885
6.11322 1.23629 0.150607 -1.04361 10.6 0.0350375 0.0464439
0.0971024 1.55971 0.119462 -0.146889 10.6 0.0192776 0.0258981
0.283699 1.56827 0.11794 -0.149001 10.6 0.0742729 0.0231447
0.471181 1.57653 0.11477 -0.151686 10.6 0.0847095 0.0214654
0.657506 1.5832 0.110147 -0.153927 10.6 0.110276 0.0258141
0.840849 1.5741 0.104702 -0.156443 10.6 0.193822 0.0272789
1.02343 1.55108 0.101216 -0.155785 10.6 0.208435 0.0397022
1.20668 1.54144 0.100597 -0.15109 10.6 0.020469 0.11428
1.59619 1.51495 0.115951 -0.152894 10.6 0.374287 0.0610126
2.02685 1.55367 0.117481 -0.164445 10.6 0.0208766 0.0888863
2.26979 1.55723 0.115671 -0.166858 10.6 0.256696 0.0641645
2.51915 1.56462 0.114982 -0.168444 10.6 0.255783 0.0670548
2.72714 1.55664 0.114019 -0.165339 10.6 -0.0495801 0.0898187
2.94968 1.53337 0.113913 -0.167603 10.6 0.159925 0.0769243
3.2015 1.55329 0.114349 -0.167102 10.6 0.0147037 0.0940127
3.50926 1.55058 0.114898 -0.166278 10.6 0.0969284 0.0770513
3.90177 1.54779 0.11812 -0.165738 10.6 -0.521007 0.163603
5.08013 1.54481 0.0991286 -0.151087 10.6 -0.302465 0.153381
5.25796 1.56007 0.101551 -0.153954 10.6 -0.165468 0.0499925
5.44072 1.57386 0.104883 -0.15526 10.6 -0.194213 0.0319679
5.62159 1.58258 0.110167 -0.155015 10.6 -0.17687 0.0257489
5.80982 1.57685 0.114772 -0.155419 10.6 -0.0843754 0.0247865
5.99524 1.56132 0.117903 -0.152581 10.6 -0.120179 0.0271862
6.18454 1.55738 0.119291 -0.144884 10.6 -0.0384128 0.0259585
0.0954951 1.63274 0.157266 -0.174366 10.6 0.0471181 0.0406104
0.276794 1.6201 0.163178 -0.170379 10.6 0.0552729 0.0501996
0.469932 1.61072 0.173583 -0.168073 10.6 0.168115 0.0513254
0.657087 1.59909 0.178931 -0.163998 10.6 0.292582 0.0509047
0.845306 1.58336 0.173506 -0.160991 10.6 0.267475 0.0672752
1.03583 1.59834 0.167641 -0.156846 10.6 0.159411 0.0798073
1.21893 1.59633 0.165954 -0.159026 10.6 0.36865 0.0586386
1.41039 1.59643 0.164307 -0.167376 10.6 0.353226 0.0576213
1.62987 1.59559 0.164071 -0.170859 10.6 0.447105 0.0506948
1.87415 1.59698 0.160328 -0.170612 10.6 0.444565 0.056831
2.09723 1.61358 0.158144 -0.175888 10.6 0.117028 0.102014
2.29591 1.59617 0.153608 -0.175412 10.6 0.0778702 0.0854056
2.47725 1.60367 0.151876 -0.177274 10.6 -0.144068 0.110288
2.67615 1.60254 0.151663 -0.179042 10.6 0.0896505 0.100031
2.88948 1.59805 0.148978 -0.180247 10.6 -0.144689 0.106023
3.17365 1.60966 0.150014 -0.176137 10.6 -0.00925932 0.101214
3.48098 1.60322 0.150748 -0.179802 10.6 -0.00935696 0.0982582
3.80185 1.60276 0.154199 -0.180942 10.6 0.0414421 0.0988535
4.29507 1.58564 0.169035 -0.18185 10.6 -0.166921 0.0932685
4.88323 1.60008 0.174855 -0.170263 10.6 -0.477234 0.131936
5.54666 1.60913 0.182276 -0.148336 10.6 -0.176149 0.0952751
5.81874 1.63872 0.16765 -0.163023 10.6 -0.224156 0.0874888
6.0035 1.6423 0.159687 -0.166942 10.6 -0.0713077 0.0568213
6.19377 1.62937 0.155567 -0.174111 10.6 -0.036556 0.0429403
0.100731 1.61394 0.257403 -0.198368 10.6 0.0294403 0.0686881
0.280758 1.60239 0.251207 -0.198664 10.6 0.210652 0.0594872
0.467545 1.59686 0.251754 -0.18762 10.6 0.24699 0.0663132
0.655986 1.60658 0.257214 -0.198159 10.6 0.249776 0.0769121
0.869666 1.60843 0.254436 -0.203456 10.6 0.308395 0.0849806
1.18969 1.59887 0.260095 -0.2029 10.6 0.255218 0.0887917
1.61337 1.60827 0.241402 -0.202879 10.6 0.30215 0.0876917
4.77247 1.62498 0.251732 -0.205709 10.6 -0.290641 0.193335
5.38085 1.60223 0.267385 -0.192987 10.6 -0.224031 0.131323
5.68819 1.59185 0.256447 -0.191418 10.6 -0.145822 0.105071
5.88098 1.61232 0.256517 -0.190041 10.6 -0.281233 0.102683
6.13282 1.61996 0.252511 -0.204015 10.6 -0.0275351 0.0553009
0.103867 1.48328 0.125891 -0.241116 10.6 -0.00345378 0.0674262
0.295121 1.51174 0.124172 -0.259521 10.6 0.0941391 0.0440952
0.481672 1.54869 0.120064 -0.288331 10.6 0.156746 0.0258791
0.66207 1.57597 0.112074 -0.300369 10.6 0.179279 0.0201438
0.832765 1.56833 0.10452 -0.292301 10.6 0.222575 0.0238946
1.01795 1.55214 0.100876 -0.281665 10.6 0.360567 0.0578003
2.02298 1.57103 0.115145 -0.294277 10.6 0.172105 0.0725925
2.29087 1.55165 0.1123 -0.293211 10.6 0.0510688 0.105795
2.48631 1.54205 0.111974 -0.289436 10.6 0.126266 0.0855284
2.6714 1.54085 0.111868 -0.301992 10.6 0.052857 0.0858044
2.86227 1.55638 0.115283 -0.299706 10.6 0.00338646 0.0845997
3.04878 1.53732 0.113641 -0.29859 10.6 -0.22227 0.109174
3.22213 1.55494 0.114334 -0.299758 10.6 0.00418913 0.0962704
3.51502 1.55532 0.114816 -0.28726 10.6 -0.060967 0.111244
4.02671 1.56081 0.11403 -0.305551 10.6 0.0768908 0.0951209
4.49933 1.55469 0.114531 -0.3198 10.6 -0.180213 0.0948946
4.83749 1.52136 0.117396 -0.315608 10.6 -0.285237 0.0892303
5.20462 1.55002 0.100969 -0.270762 10.6 -0.210341 0.115412
5.38945 1.57011 0.103718 -0.280262 10.6 -0.208143 0.039733
5.56568 1.57561 0.109509 -0.294835 10.6 -0.147022 0.0237432
5.73976 1.56542 0.118347 -0.296659 10.6 -0.11932 0.0248295
5.91794 1.51198 0.123228 -0.277345 10.6 -0.146978 0.0379439
6.13518 1.48651 0.125252 -0.24287 10.6 0.00824126 0.062672
0.0930619 1.59456 0.147913 -0.306927 10.6 0.0145343 0.0256849
0.277965 1.61132 0.145839 -0.315641 10.6 0.127105 0.0257516
0.454721 1.66231 0.143662 -0.312831 10.6 0.145658 0.0429751
0.728274 1.65758 0.160492 -0.299857 10.6 0.312867 0.0938771
1.43848 1.60569 0.17125 -0.300359 10.6 0.46651 0.0524918
1.75648 1.60293 0.161921 -0.299122 10.6 0.202051 0.0813978
1.98485 1.61206 0.159886 -0.295003 10.6 0.127021 0.11238
2.20385 1.58405 0.164224 -0.298265 10.6 0.297809 0.0774805
2.42956 1.57597 0.158917 -0.314634 10.6 0.228745 0.0738402
2.60783 1.6094 0.157115 -0.308411 10.6 0.160265 0.0725917
2.79701 1.58967 0.1592 -0.309153 10.6 0.0738126 0.0766664
2.97936 1.58753 0.155874 -0.313347 10.6 0.0643592 0.0849942
3.16557 1.58089 0.156546 -0.319728 10.6 -0.154017 0.112012
3.39169 1.5968 0.158289 -0.313771 10.6 0.250391 0.0734102
3.64126 1.59391 0.156495 -0.311116 10.6 -0.189025 0.101277
3.88252 1.58041 0.161855 -0.306988 10.6 -0.0077834 0.111533
4.30533 1.60037 0.163415 -0.321453 10.6 -0.453142 0.111939
4.74975 1.58945 0.159272 -0.329352 10.6 -0.227572 0.100751
5.05837 1.58036 0.153307 -0.334318 10.6 -0.307907 0.0899051
5.32968 1.58053 0.163585 -0.341426 10.6 -0.298514 0.094178
5.68059 1.68172 0.143708 -0.335765 10.6 -0.139014 0.120605
5.88381 1.65078 0.138323 -0.327451 10.6 -0.0815662 0.0364583
6.12481 1.60412 0.146593 -0.312846 10.6 -0.0472144 0.0205619
0.0907367 1.60413 0.255674 -0.352464 10.6 -0.0394466 0.0694078
0.271958 1.5969 0.251917 -0.348461 10.6 0.240088 0.0678129
0.467791 1.6038 0.254761 -0.343387 10.6 0.117719 0.1045
0.713009 1.60681 0.270767 -0.338026 10.6 -0.00701786 0.117163
1.21521 1.60013 0.262034 -0.33628 10.6 0.429018 0.0846371
1.6966 1.60453 0.248841 -0.343335 10.6 0.0267452 0.139304
2.1074 1.58002 0.237419 -0.363678 10.6 0.296616 0.137262
4.66866 1.61819 0.25862 -0.369369 10.6 -0.909066 0.329242
5.36216 1.61819 0.263816 -0.382624 10.6 0.200898 0.160721
5.95539 1.6236 0.266252 -0.334745 10.6 -0.239627 0.0937884
6.18932 1.589 0.254431 -0.350178 10.6 0.168898 0.0556884
0.452438 1.50893 0.117404 -0.629299 10.6 0.0114797 0.0430526
0.596394 1.57172 0.112037 -0.559785 10.6 0.118245 0.0221521
0.759838 1.57039 0.10538 -0.508706 10.6 0.0422385 0.0417597
1.04029 1.53812 0.109939 -0.532032 10.6 0.115717 0.103836
1.60107 1.56038 0.116686 -0.578352 10.6 0.0598101 0.136171
2.29314 1.56571 0.112943 -0.534755 10.6 0.183319 0.081289
2.63497 1.55285 0.115171 -0.570256 10.6 -0.104811 0.118118
2.89831 1.54565 0.113952 -0.56408 10.6 0.114826 0.0969509
3.17248 1.56421 0.113903 -0.553428 10.6 0.167965 0.0769748
3.65103 1.55365 0.114234 -0.567249 10.6 -0.370768 0.135296
4.27984 1.5551 0.111093 -0.567489 10.6 -0.00981308 0.0971915
4.6685 1.54813 0.114487 -0.578397 10.6 -0.0796155 0.0935056
4.99628 1.54254 0.119131 -0.581138 10.6 -0.212765 0.09964
5.3943 1.55991 0.103145 -0.485656 10.6 0.132532 0.0742127
5.57625 1.57623 0.106971 -0.521621 10.6 -0.156891 0.0373801
5.74063 1.55417 0.114246 -0.580486 10.6 -0.0923461 0.0254495
5.87676 1.47757 0.121026 -0.629087 10.6 0.0192161 0.0824402
0.0944883 1.58961 0.17658 -0.538745 10.6 0.00546565 0.0367293
0.289366 1.58336 0.159368 -0.581983 10.6 0.0793285 0.030582
0.452297 1.63727 0.140137 -0.582071 10.6 0.0828868 0.0380761
0.665953 1.62993 0.163119 -0.604961 10.6 0.0186006 0.111053
0.916635 1.56667 0.165259 -0.648179 10.6 0.211066 0.0721536
1.11152 1.59195 0.161076 -0.621265 10.6 0.14175 0.0955126
1.50643 1.60084 0.161212 -0.601439 10.6 0.163601 0.0955506
2.08493 1.60411 0.169074 -0.54681 10.6 0.262055 0.0923217
2.52873 1.5933 0.161047 -0.566086 10.6 0.154554 0.0961684
2.79298 1.58431 0.156552 -0.580001 10.6 0.150699 0.0945709
2.98088 1.5887 0.160761 -0.574043 10.6 -0.206212 0.109196
3.19461 1.58543 0.165206 -0.57208 10.6 0.100829 0.0949691
3.47046 1.58397 0.167809 -0.583168 10.6 0.0368103 0.101714
3.86928 1.61172 0.161368 -0.574093 10.6 -0.12084 0.124201
4.49426 1.61618 0.163197 -0.590491 10.6 -0.307156 0.143223
4.80404 1.5974 0.162401 -0.56878 10.6 -0.218367 0.106439
4.98784 1.58738 0.156613 -0.602119 10.6 -0.286412 0.110174
5.21177 1.589 0.163293 -0.588699 10.6 -0.421983 0.100158
5.46586 1.5661 0.173197 -0.579933 10.6 -0.191015 0.0858376
5.7058 1.64715 0.153387 -0.56403 10.6 -0.0916876 0.0716143
5.88334 1.60947 0.146228 -0.583732 10.6 -0.136297 0.0303134
6.10293 1.57778 0.17032 -0.55664 10.6 -0.0715832 0.0257433
0.200336 1.63133 0.255805 -0.663732 10.6 0.166141 0.0608439
0.924833 1.58816 0.254179 -0.692777 10.6 0.131621 0.115079
1.56577 1.5714 0.253573 -0.592799 10.6 0.0994853 0.194968
2.25847 1.59503 0.252553 -0.626081 10.6 0.240505 0.109181
2.80826 1.61382 0.238455 -0.605707 10.6 0.0638697 0.111068
3.35117 1.61268 0.232857 -0.643641 10.6 0.121149 0.0877923
4.01809 1.63142 0.263787 -0.66832 10.6 0.0647358 0.129649
4.65767 1.58306 0.239769 -0.610457 10.6 0.0198262 0.159819
5.26301 1.62638 0.249215 -0.626185 10.6 -0.42469 0.187473
5.62635 1.60336 0.256235 -0.677493 10.6 -0.078948 0.0974655
6.0437 1.60519 0.255262 -0.677562 10.6 -0.0289526 0.0584761
0.09136 1.53944 0.109622 -1.17272 10.6 -0.0812171 0.0592202
0.294052 1.54696 0.111359 -1.06002 10.6 0.0134844 0.0506183
0.454484 1.56869 0.112323 -0.939426 10.6 0.134068 0.0534347
0.80745 1.55556 0.11301 -1.09822 10.6 0.0889999 0.130427
4.71459 1.55096 0.114633 -1.18025 10.6 -0.194226 0.174767
5.76532 1.58338 0.110298 -0.921366 10.6 0.0145344 0.0827296
5.93419 1.55793 0.112766 -0.994898 10.6 -0.0111787 0.0410654
6.15496 1.56641 0.110715 -1.16583 10.6 0.0838811 0.0420496
0.0946286 1.58388 0.158771 -1.36134 10.6 0.0914842 0.0551637
0.283205 1.59444 0.160568 -1.07518 10.6 0.0943404 0.0410698
0.483339 1.63902 0.153956 -1.04549 10.6 -0.0159364 0.0899407
0.875978 1.59191 0.168349 -1.03151 10.6 0.0595019 0.0934797
1.32333 1.5752 0.164795 -1.14527 10.6 0.103913 0.136697
2.6454 1.59789 0.173045 -1.24796 10.6 0.0413233 0.121093
3.21164 1.56614 0.175859 -1.14786 10.6 -0.0228915 0.112369
4.5315 1.5722 0.161432 -0.980445 10.6 0.0690201 0.173255
5.15902 1.61834 0.15842 -0.980372 10.6 -0.472845 0.176205
5.77358 1.61552 0.156076 -1.081 10.6 -0.00895755 0.085425
5.99683 1.59615 0.160727 -1.06034 10.6 -0.0629843 0.0421101
6.19035 1.5986 0.159215 -1.36773 10.6 -0.0296375 0.0601953
0.0956592 2.04973 0.144721 -0.15523 10.6 0.0115625 0.0261525
0.285034 2.04975 0.142852 -0.155184 10.6 0.0812281 0.0246585
0.471932 2.06163 0.140409 -0.160115 10.6 0.135234 0.0241602
0.654487 2.05264 0.135614 -0.161548 10.6 0.141826 0.027949
0.837514 2.03076 0.131824 -0.162502 10.6 0.20018 0.0499084
1.01759 2.00073 0.129152 -0.160431 10.6 0.206926 0.080708
1.32298 1.93511 0.142147 -0.157211 10.6 0.31593 0.139953
1.73561 1.98855 0.148177 -0.173349 10.6 0.241934 0.106216
2.01054 2.02106 0.145557 -0.170486 10.6 0.288218 0.0928453
2.22885 2.00186 0.144133 -0.173659 10.6 0.309019 0.0995631
2.4212 2.01693 0.143167 -0.176204 10.6 0.20921 0.0959306
2.61099 1.98305 0.1412 -0.171212 10.6 0.00675894 0.089193
2.79648 2.01363 0.143106 -0.175207 10.6 0.010535 0.102277
2.97865 1.99092 0.142657 -0.175497 10.6 0.0110256 0.120548
3.20618 1.99575 0.141586 -0.169507 10.6 -0.106631 0.107175
3.45669 1.97694 0.141749 -0.174015 10.6 0.0173457 0.124924
3.76232 1.97742 0.145512 -0.168446 10.6 -0.175744 0.11727
5.1859 1.96767 0.126328 -0.156521 10.6 -0.325209 0.110084
5.38427 2.02049 0.130876 -0.158056 10.6 -0.140118 0.0569587
5.56515 2.0433 0.134113 -0.164457 10.6 -0.202878 0.0315824
5.74588 2.06072 0.138789 -0.163199 10.6 -0.106682 0.0266633
5.93436 2.06065 0.142523 -0.159641 10.6 -0.056027 0.0271927
6.15783 2.04088 0.144043 -0.155143 10.6 -0.0662251 0.0230437
0.0934252 2.16698 0.200931 -0.186478 10.6 0.0648763 0.0475669
0.281018 2.14375 0.205604 -0.185579 10.6 0.110168 0.0453345
0.467613 2.10567 0.210579 -0.179247 10.6 0.175357 0.0505523
0.657328 2.08013 0.211121 -0.182034 10.6 0.225664 0.058119
0.838096 2.08842 0.215463 -0.181409 10.6 0.295923 0.0704311
1.03458 2.09398 0.204858 -0.172419 10.6 0.291252 0.0828459
1.22372 2.11909 0.20049 -0.175957 10.6 0.367671 0.0796546
1.40939 2.09219 0.197035 -0.174019 10.6 0.277114 0.0778622
1.60727 2.11493 0.198044 -0.181677 10.6 0.210574 0.0844523
1.79039 2.12561 0.195428 -0.184762 10.6 0.440373 0.0942546
1.96648 2.10717 0.193422 -0.18849 10.6 0.328443 0.086122
2.15389 2.13857 0.186195 -0.188305 10.6 0.324793 0.100601
2.34851 2.12923 0.182351 -0.186537 10.6 0.101154 0.118321
2.54636 2.13139 0.179874 -0.192578 10.6 0.159614 0.120646
2.76898 2.13578 0.181674 -0.195436 10.6 0.256973 0.106345
3.01269 2.10926 0.179633 -0.193166 10.6 0.0249093 0.123805
3.34939 2.10807 0.178255 -0.190964 10.6 0.114744 0.111728
3.70975 2.11838 0.183317 -0.192984 10.6 -0.198741 0.107462
4.20714 2.10431 0.198236 -0.195189 10.6 -0.35389 0.117387
4.73649 2.08711 0.213912 -0.191946 10.6 -0.274173 0.11778
5.23317 2.08632 0.223145 -0.176767 10.6 -0.359348 0.107545
5.56978 2.10983 0.216581 -0.17171 10.6 -0.181301 0.140121
5.7573 2.16428 0.210826 -0.176821 10.6 -0.112413 0.108885
5.94469 2.14585 0.204803 -0.18227 10.6 -0.0305879 0.0556864
6.15994 2.14858 0.202171 -0.184411 10.6 -0.00307035 0.0416878
0.0979877 2.13305 0.309911 -0.235207 10.6 0.0647052 0.0848925
0.288524 2.14849 0.307757 -0.237602 10.6 0.18827 0.0960871
0.471012 2.08776 0.304439 -0.235275 10.6 0.32429 0.0858301
0.65559 2.11551 0.303591 -0.22735 10.6 0.130206 0.11815
0.840671 2.09475 0.305596 -0.230758 10.6 0.361555 0.135892
1.03572 2.1052 0.311882 -0.247379 10.6 0.112195 0.161371
1.36203 2.13432 0.298177 -0.245341 10.6 0.346127 0.165542
4.65746 2.11173 0.309632 -0.257793 10.6 -0.023685 0.204517
5.20762 2.10954 0.313266 -0.246129 10.6 -0.0354776 0.139317
5.53811 2.11076 0.315791 -0.238182 10.6 -0.339098 0.135057
5.74922 2.12348 0.311085 -0.228453 10.6 -0.172048 0.115114
5.94323 2.10774 0.310786 -0.233133 10.6 -0.123449 0.10058
6.15318 2.12306 0.30965 -0.239274 10.6 -0.230803 0.0739908
0.0969522 1.94443 0.152067 -0.270046 10.6 0.047737 0.0493895
0.295776 1.97815 0.150589 -0.285511 10.6 -0.00153711 0.0386833
0.477914 2.02737 0.146131 -0.300818 10.6 0.118707 0.0257633
0.660741 2.05602 0.138727 -0.305321 10.6 0.138681 0.024072
0.827385 2.04061 0.13316 -0.299587 10.6 0.204382 0.0432747
1.00386 2.02433 0.129517 -0.28135 10.6 0.13789 0.166139
1.58488 2.01242 0.148022 -0.283778 10.6 0.133922 0.17969
1.93325 2.02601 0.143972 -0.292114 10.6 0.247794 0.103623
2.17842 2.00628 0.142126 -0.305384 10.6 0.0342292 0.116453
2.3527 2.04667 0.142952 -0.294064 10.6 0.210784 0.0823447
2.54871 2.02375 0.142309 -0.30417 10.6 0.0164021 0.0919438
2.73361 2.01232 0.142538 -0.304185 10.6 -0.0195501 0.0950782
2.92589 1.99307 0.141929 -0.30715 10.6 0.0221407 0.0974737
3.10512 2.00951 0.142618 -0.306647 10.6 -0.129795 0.105638
3.32173 1.99763 0.145329 -0.305086 10.6 -0.221869 0.122342
3.56011 2.00152 0.145031 -0.302075 10.6 0.123281 0.111985
4.03688 2.03995 0.145261 -0.314929 10.6 -0.128046 0.158575
4.51264 2.04457 0.141354 -0.332344 10.6 -0.223161 0.115154
4.92409 1.95628 0.141807 -0.327977 10.6 -0.346933 0.130396
5.3334 2.02447 0.130418 -0.2891 10.6 -0.141654 0.0839073
5.51314 2.04409 0.134526 -0.299221 10.6 -0.130034 0.0307023
5.68106 2.05515 0.141638 -0.306113 10.6 -0.147231 0.0235995
5.86608 2.0046 0.148093 -0.300938 10.6 -0.0824522 0.0283347
6.10523 1.9541 0.15185 -0.279125 10.6 -0.0196411 0.0332207
0.0934816 2.14063 0.182153 -0.327071 10.6 0.0336245 0.0304527
0.280271 2.16935 0.183907 -0.327696 10.6 0.0512084 0.034321
0.462132 2.20387 0.186596 -0.324833 10.6 0.190238 0.0504431
0.644727 2.19865 0.198449 -0.315746 10.6 0.100397 0.11466
1.02209 2.11147 0.213225 -0.298419 10.6 0.52726 0.110636
1.35081 2.12608 0.207245 -0.309791 10.6 0.227806 0.127544
1.54043 2.12003 0.208805 -0.312887 10.6 0.143374 0.119502
1.72554 2.12392 0.202534 -0.317259 10.6 0.353145 0.106307
1.91016 2.11549 0.200431 -0.320453 10.6 0.183894 0.125298
2.09527 2.09422 0.201918 -0.323072 10.6 -0.0198716 0.119731
2.29302 2.10987 0.194773 -0.323731 10.6 0.140342 0.0958558
2.48615 2.10659 0.188639 -0.324487 10.6 0.267886 0.091848
2.66992 2.10728 0.189644 -0.324464 10.6 -0.0334328 0.102795
2.86009 2.11048 0.186758 -0.331576 10.6 0.0462278 0.0900301
3.04532 2.11229 0.187184 -0.337037 10.6 -0.0957902 0.107338
3.2287 2.11488 0.191276 -0.339007 10.6 0.0736069 0.127056
3.42116 2.08704 0.188612 -0.330288 10.6 -0.29044 0.119353
3.62051 2.08371 0.191092 -0.335719 10.6 -0.0374075 0.152674
3.78977 2.12162 0.193281 -0.320988 10.6 -0.111934 0.132505
4.01294 2.08474 0.198202 -0.334243 10.6 -0.094314 0.15103
4.33697 2.11124 0.208281 -0.350392 10.6 -0.347074 0.129989
4.7222 2.10852 0.194536 -0.342219 10.6 -0.432958 0.126078
5.0361 2.11592 0.19578 -0.343329 10.6 -0.319723 0.123113
5.26247 2.06845 0.199037 -0.347697 10.6 -0.277074 0.121533
5.59306 2.19215 0.186116 -0.347043 10.6 -0.110461 0.163563
5.82738 2.26153 0.170397 -0.335911 10.6 -0.0953551 0.0601915
6.00037 2.18553 0.175431 -0.333074 10.6 -0.0872222 0.0358058
6.18882 2.13507 0.181745 -0.327674 10.6 0.00879561 0.0312733
0.0901249 2.11727 0.310132 -0.400263 10.6 0.0142212 0.0838804
0.282219 2.12941 0.306192 -0.391297 10.6 0.191896 0.0937388
0.467937 2.12014 0.304319 -0.369944 10.6 0.137717 0.110309
0.679728 2.13642 0.317343 -0.386297 10.6 0.228133 0.160087
0.957846 2.12039 0.3222 -0.390263 10.6 0.142231 0.167753
1.39858 2.12115 0.314297 -0.385075 10.6 0.0901484 0.177393
1.80939 2.12891 0.309073 -0.403161 10.6 -0.0644228 0.174744
2.28567 2.15515 0.305138 -0.414512 10.6 0.208191 0.153224
2.99384 2.16001 0.292964 -0.402247 10.6 0.244062 0.141624
3.56263 2.12498 0.292566 -0.406616 10.6 -0.170063 0.217593
4.17938 2.17141 0.312121 -0.424474 10.6 -0.124451 0.22231
4.80679 2.10749 0.305758 -0.401244 10.6 -0.468984 0.249373
5.49532 2.12903 0.309404 -0.386562 10.6 -0.186317 0.159886
5.92218 2.10282 0.311436 -0.378667 10.6 -0.10054 0.127122
6.16765 2.12395 0.310744 -0.3957 10.6 -0.189301 0.0719326
0.38936 1.90464 0.153395 -0.542516 10.6 0.143483 0.0758993
0.544787 2.02515 0.143699 -0.588216 10.6 0.110566 0.0293008
0.70406 2.04763 0.135965 -0.538687 10.6 0.1231 0.035991
0.879733 2.03644 0.132531 -0.505383 10.6 0.0859768 0.168955
1.25541 1.95362 0.145409 -0.655247 10.6 0.427264 0.154305
2.03401 2.04335 0.14432 -0.539325 10.6 0.177214 0.152212
2.42489 2.02057 0.141928 -0.550797 10.6 0.207195 0.10863
2.67004 1.99208 0.141125 -0.575914 10.6 -0.00457868 0.144135
2.86403 2.00555 0.141012 -0.5641 10.6 -0.18475 0.123804
3.06947 2.01609 0.143304 -0.561246 10.6 -0.147564 0.131932
3.39116 2.03188 0.144965 -0.57331 10.6 0.0110658 0.138933
3.98295 2.03222 0.13998 -0.565424 10.6 -0.203964 0.142609
4.44837 2.04893 0.142708 -0.584993 10.6 -0.0967734 0.120513
4.70712 2.00712 0.142518 -0.583406 10.6 -0.319454 0.0982249
4.92285 1.96272 0.146932 -0.595338 10.6 -0.0596594 0.123994
5.21924 1.97493 0.142798 -0.554348 10.6 -0.112832 0.110744
5.52188 2.04042 0.134166 -0.522932 10.6 -0.132639 0.0602236
5.68957 2.03196 0.140408 -0.576549 10.6 -0.0767849 0.0285279
5.83753 1.94339 0.149076 -0.582381 10.6 -0.103113 0.044917
0.0969267 2.08791 0.198816 -0.564696 10.6 0.059445 0.0373525
0.283625 2.0944 0.185465 -0.577719 10.6 0.0985114 0.0352284
0.460357 2.18961 0.171516 -0.594023 10.6 0.191503 0.0416081
0.631193 2.25168 0.175842 -0.596479 10.6 0.23245 0.139489
0.933978 2.01852 0.20192 -0.677719 10.6 0.22749 0.117216
1.20956 2.09126 0.193227 -0.655321 10.6 0.123447 0.140621
1.68225 2.09257 0.207357 -0.595921 10.6 0.320186 0.143056
1.98115 2.07841 0.203742 -0.556074 10.6 0.0643789 0.153319
2.20962 2.0857 0.200598 -0.575978 10.6 0.109687 0.13692
2.42422 2.10102 0.204392 -0.587808 10.6 -0.279175 0.155881
2.60677 2.10672 0.198595 -0.584641 10.6 0.207381 0.123466
2.8024 2.11842 0.193851 -0.589842 10.6 0.00158126 0.111973
2.98289 2.1085 0.192235 -0.576302 10.6 0.0331428 0.116421
3.1685 2.09645 0.199043 -0.592861 10.6 -0.181048 0.134744
3.36495 2.06932 0.209719 -0.588555 10.6 -0.0623833 0.135319
3.57936 2.09284 0.206964 -0.587386 10.6 0.0783984 0.128671
3.92468 2.08449 0.200419 -0.594557 10.6 0.0585793 0.156328
4.39342 2.12178 0.195837 -0.607546 10.6 -0.235465 0.161146
4.68154 2.07621 0.187664 -0.607812 10.6 -0.194625 0.140901
4.8718 2.15002 0.191033 -0.593546 10.6 -0.191281 0.118877
5.05996 2.11634 0.195457 -0.616368 10.6 -0.333938 0.118578
5.24446 2.08893 0.195412 -0.606979 10.6 -0.208042 0.0995933
5.43904 2.06711 0.210065 -0.620697 10.6 -0.226149 0.0958491
5.63246 2.17815 0.195135 -0.604314 10.6 -0.194264 0.092746
5.82436 2.1719 0.173299 -0.600671 10.6 -0.185429 0.0404732
5.98985 2.09309 0.184386 -0.589306 10.6 -0.14927 0.0310636
6.18615 2.09459 0.200369 -0.579038 10.6 -0.0479698 0.0365143
0.0812236 2.11638 0.307372 -0.633335 10.6 -0.0605118 0.112035
0.438276 2.15523 0.326826 -0.653242 10.6 0.283842 0.144533
1.14095 2.05361 0.295985 -0.666258 10.6 -0.153186 0.326015
1.82403 2.12709 0.318653 -0.679882 10.6 0.0196028 0.194865
2.28825 2.13738 0.314356 -0.667171 10.6 0.208456 0.141514
2.75321 2.15888 0.296117 -0.680442 10.6 0.124085 0.147216
3.33892 2.18402 0.29589 -0.679808 10.6 -0.0680932 0.15568
3.98033 2.07337 0.305502 -0.658568 10.6 0.0129501 0.150518
4.53332 2.11371 0.326867 -0.714517 10.6 -0.042007 0.30688
5.2514 2.08261 0.305048 -0.702729 10.6 -0.0964805 0.327492
5.78707 2.1175 0.319772 -0.722673 10.6 0.153155 0.158822
6.21154 2.11418 0.319397 -0.638724 10.6 -0.045866 0.104987
0.0846817 1.98825 0.138469 -1.37848 10.6 -0.0221817 0.087504
0.295308 1.9861 0.140095 -1.18859 10.6 -0.0728331 0.0698943
0.463594 2.02031 0.14145 -0.980153 10.6 0.209309 0.0550553
0.6876 2.03832 0.14007 -1.03259 10.6 0.102643 0.129279
1.28627 2.02176 0.143831 -1.33042 10.6 0.178857 0.176668
2.66057 1.98713 0.141234 -1.07235 10.6 -0.100104 0.186628
4.5701 2.0491 0.142368 -1.12232 10.6 0.437292 0.150872
5.08352 2.02094 0.146706 -1.20933 10.6 -0.349416 0.244968
5.70189 2.07718 0.13997 -1.01422 10.6 -0.0847949 0.0896402
5.86374 2.01267 0.141562 -1.02208 10.6 -0.126924 0.0474779
6.10089 2.00665 0.140956 -1.34799 10.6 -0.0495358 0.0555668
0.106433 2.08646 0.206434 -1.46869 10.6 -0.124612 0.0753819
0.287351 2.09921 0.199999 -1.15934 10.6 -0.00173656 0.0480078
0.443937 2.17698 0.180848 -1.10294 10.6 0.139566 0.0920371
0.746774 2.0761 0.207302 -1.19319 10.6 0.0395782 0.108552
1.01028 2.09668 0.203384 -1.16317 10.6 0.227816 0.112912
1.35156 2.06482 0.201774 -1.22815 10.6 0.041555 0.177643
2.65826 2.06842 0.211126 -1.21367 10.6 0.267255 0.149915
3.00496 2.07382 0.211144 -1.29695 10.6 0.0428675 0.159208
3.5126 2.10655 0.21771 -1.15978 10.6 -0.0383115 0.173612
4.20894 2.07598 0.208551 -1.32442 10.6 -0.15886 0.211165
4.74722 2.09202 0.201074 -1.2555 10.6 -0.185727 0.197008
5.05223 2.101 0.196506 -1.06662 10.6 -0.216975 0.141042
5.35909 2.12191 0.208404 -1.18464 10.6 -0.0531877 0.134881
5.73203 2.16347 0.190743 -1.13604 10.6 -0.18064 0.120791
5.9401 2.12789 0.189343 -1.10704 10.6 -0.0779646 0.0464016
6.126 2.09151 0.209887 -1.33884 10.6 0.0452827 0.0538303
0.304206 2.13253 0.30601 -1.3341 10.6 0.108246 0.13557
0.84884 2.11888 0.289359 -1.14897 10.6 0.424005 0.257625
2.17851 2.19873 0.309512 -1.18551 10.6 -0.178966 0.253015
2.7479 2.13794 0.279809 -1.13833 10.6 0.168611 0.256432
4.15313 2.15178 0.295669 -1.31341 10.6 0.31287 0.203987
4.62081 2.17046 0.302615 -1.52544 10.6 -0.322592 0.394536
5.38819 2.15767 0.317572 -1.21556 10.6 -0.291079 0.222234
5.98901 2.13074 0.298602 -1.21149 10.6 -0.073852 0.105538
0.0930572 2.73728 0.181162 -0.17333 10.6 0.00642873 0.0294845
0.283468 2.73276 0.179714 -0.175554 10.6 0.146139 0.0289518
0.464856 2.70667 0.176519 -0.179421 10.6 0.0164214 0.0341971
0.644654 2.68434 0.174057 -0.179905 10.6 0.103438 0.0561691
0.82762 2.62095 0.171998 -0.173829 10.6 0.169256 0.102939
1.18014 2.56192 0.191952 -0.175984 10.6 0.313265 0.107745
1.50657 2.6276 0.193913 -0.181976 10.6 0.372816 0.0997073
1.75432 2.67229 0.191549 -0.188642 10.6 -0.074079 0.126017
2.05186 2.68548 0.187338 -0.186256 10.6 0.398464 0.0922954
2.29153 2.6618 0.188151 -0.192357 10.6 0.0549948 0.104082
2.47942 2.67057 0.187555 -0.188838 10.6 0.0379981 0.123365
2.7066 2.64436 0.18463 -0.197125 10.6 0.0246008 0.104048
2.97753 2.65946 0.185083 -0.198054 10.6 0.252805 0.0955445
3.35057 2.68197 0.186247 -0.193446 10.6 0.0709555 0.107379
3.84568 2.65433 0.187521 -0.187201 10.6 -0.137818 0.119353
5.35462 2.60651 0.168898 -0.172825 10.6 0.0133442 0.144004
5.57032 2.66915 0.171349 -0.180733 10.6 -0.198793 0.0740834
5.7533 2.69421 0.175058 -0.183656 10.6 -0.0903145 0.0426911
5.93715 2.72978 0.178899 -0.17753 10.6 -0.0630041 0.0343543
6.15791 2.73802 0.181241 -0.174067 10.6 -0.0186581 0.0261404
0.0952529 2.77461 0.26923 -0.21288 10.6 0.0808242 0.0579834
0.285196 2.75666 0.266732 -0.210026 10.6 0.0498451 0.053069
0.46863 2.75534 0.266115 -0.214552 10.6 0.245789 0.0481858
0.656457 2.76163 0.263189 -0.20917 10.6 0.174913 0.0598703
0.842231 2.75518 0.26365 -0.211026 10.6 0.24937 0.0656863
1.03662 2.78365 0.256635 -0.202371 10.6 0.292916 0.0828488
1.22397 2.81951 0.249598 -0.204611 10.6 0.452921 0.0713105
1.41095 2.81523 0.246572 -0.211478 10.6 0.456999 0.0994503
1.60052 2.84718 0.245703 -0.215705 10.6 0.415593 0.0887428
1.83127 2.86217 0.239403 -0.210445 10.6 0.347293 0.0967296
2.24213 2.85945 0.238598 -0.221201 10.6 0.111778 0.111365
2.81331 2.8105 0.252152 -0.239814 10.6 0.0277534 0.111832
3.45938 2.8624 0.254263 -0.238505 10.6 -0.0252911 0.125949
4.07663 2.7921 0.247323 -0.233075 10.6 -0.102826 0.157785
4.71899 2.77011 0.251303 -0.214653 10.6 -0.428299 0.0970869
5.13566 2.78667 0.267904 -0.214464 10.6 -0.24965 0.120461
5.42224 2.77766 0.271115 -0.20765 10.6 -0.429358 0.0970654
5.6271 2.76762 0.271359 -0.210423 10.6 -0.25328 0.0887071
5.81987 2.79367 0.268908 -0.210193 10.6 -0.154128 0.0718127
6.0025 2.77567 0.268514 -0.214666 10.6 -0.168025 0.0631117
6.1896 2.78433 0.267567 -0.213681 10.6 -0.124973 0.0570749
0.0956667 2.81292 0.384578 -0.313099 10.6 -0.0361733 0.121591
0.284402 2.80543 0.380267 -0.317424 10.6 0.261019 0.122591
0.510837 2.86749 0.379079 -0.311141 10.6 0.397282 0.100769
0.766109 2.79208 0.373879 -0.309638 10.6 0.386272 0.111955
1.13999 2.82525 0.383034 -0.31851 10.6 0.218277 0.131252
1.68976 2.82644 0.391167 -0.321806 10.6 0.224581 0.13411
4.17818 2.91324 0.404629 -0.323214 10.6 -0.302817 0.20342
4.83159 2.78727 0.395749 -0.322635 10.6 0.10111 0.239307
5.43318 2.81472 0.385286 -0.31466 10.6 0.0860263 0.188882
5.77963 2.82763 0.379828 -0.303285 10.6 -0.308334 0.129112
6.00165 2.80588 0.382089 -0.315185 10.6 -0.250907 0.152225
6.19299 2.84254 0.383625 -0.310153 10.6 -0.0129932 0.138408
0.0946275 2.68765 0.19356 -0.314778 10.6 0.0583874 0.0319459
0.286969 2.72495 0.190759 -0.313135 10.6 0.0440803 0.0308769
0.474272 2.74313 0.185028 -0.32404 10.6 0.13747 0.025447
0.645376 2.71867 0.177281 -0.324122 10.6 0.141181 0.0362184
0.82197 2.66649 0.171236 -0.317711 10.6 0.169704 0.0823462
1.33484 2.6413 0.191846 -0.302586 10.6 0.147465 0.128223
1.69661 2.69327 0.189596 -0.316342 10.6 0.144965 0.107699
1.95332 2.66339 0.188174 -0.318831 10.6 0.161405 0.100167
2.2083 2.68598 0.189362 -0.325707 10.6 0.261222 0.0875254
2.41742 2.67872 0.185896 -0.314915 10.6 0.0637989 0.0964827
2.61183 2.68086 0.18697 -0.319701 10.6 -0.0629752 0.103206
2.79327 2.69032 0.18727 -0.316743 10.6 0.0628149 0.106906
2.97194 2.66565 0.184819 -0.321343 10.6 0.00280114 0.128606
3.20305 2.69726 0.18759 -0.322204 10.6 -0.026756 0.108291
3.49513 2.6232 0.185323 -0.323898 10.6 -0.109882 0.111147
3.84888 2.66935 0.190168 -0.320315 10.6 -0.212612 0.123232
4.36569 2.66704 0.185957 -0.341584 10.6 -0.0928852 0.12902
4.78406 2.64997 0.187828 -0.350462 10.6 -0.356052 0.10666
5.37128 2.64142 0.173277 -0.312595 10.6 -0.227424 0.104431
5.57793 2.70404 0.175369 -0.324595 10.6 -0.19299 0.0414201
5.74937 2.74198 0.182026 -0.324144 10.6 -0.124836 0.0284176
5.93241 2.73156 0.189277 -0.319004 10.6 -0.0489565 0.0291163
6.14915 2.68861 0.192673 -0.315664 10.6 0.032278 0.02894
0.0920231 2.94445 0.244281 -0.362211 10.6 0.115349 0.046546
0.281369 2.92406 0.251725 -0.369976 10.6 0.0736026 0.0484537
0.465029 2.8522 0.264831 -0.362876 10.6 0.30672 0.0582883
0.655771 2.81151 0.271478 -0.354912 10.6 0.226392 0.0781896
0.845137 2.78847 0.272271 -0.35918 10.6 0.250551 0.0876332
1.07511 2.78608 0.268107 -0.349245 10.6 0.406645 0.0893332
1.2906 2.8402 0.253743 -0.345152 10.6 0.340779 0.0880359
1.46594 2.80535 0.25459 -0.350174 10.6 0.245541 0.107027
1.66292 2.81611 0.251235 -0.357343 10.6 0.236361 0.0910811
1.85466 2.84305 0.245512 -0.347843 10.6 0.370924 0.106474
2.06369 2.80524 0.248873 -0.353305 10.6 0.337187 0.113928
2.29476 2.82452 0.254672 -0.371145 10.6 0.109135 0.12275
2.48392 2.8402 0.244183 -0.353401 10.6 0.269338 0.103005
2.70074 2.82839 0.245962 -0.370314 10.6 0.253529 0.102543
2.95627 2.83655 0.246012 -0.366176 10.6 0.0682678 0.105619
3.20956 2.84559 0.252005 -0.380546 10.6 0.20417 0.109167
3.46215 2.79202 0.254393 -0.385413 10.6 0.126958 0.111001
3.73393 2.82904 0.251657 -0.370584 10.6 -0.0576792 0.120167
4.08145 2.82452 0.255805 -0.361451 10.6 -0.29913 0.125427
4.53245 2.87758 0.258988 -0.374907 10.6 -0.414196 0.117978
4.98032 2.86784 0.254216 -0.370232 10.6 -0.349038 0.126049
5.27035 2.82067 0.259414 -0.373394 10.6 -0.159716 0.121645
5.63035 2.89501 0.268882 -0.36791 10.6 -0.125003 0.128193
5.88938 2.93935 0.251829 -0.361283 10.6 -0.21333 0.0868961
6.13446 2.93081 0.248336 -0.365864 10.6 -0.0581009 0.0367589
0.086753 2.85933 0.373342 -0.460286 10.6 0.196656 0.123095
0.285335 2.82686 0.382685 -0.482441 10.6 0.103918 0.131921
0.507376 2.80303 0.375674 -0.459994 10.6 0.174353 0.123937
0.712145 2.86824 0.380764 -0.452738 10.6 0.021188 0.149757
0.992169 2.84124 0.37565 -0.46626 10.6 0.107314 0.17237
1.49646 2.80557 0.384365 -0.486404 10.6 0.347264 0.155313
2.09241 2.91059 0.400532 -0.511006 10.6 -0.0191113 0.160996
2.68686 2.95765 0.393929 -0.515398 10.6 0.604206 0.109218
4.02121 2.78716 0.388439 -0.495315 10.6 0.01462 0.18444
4.71026 2.80251 0.398171 -0.510627 10.6 -0.608561 0.308517
5.32968 2.81155 0.386121 -0.471921 10.6 -0.507178 0.252349
5.77096 2.85991 0.386873 -0.475683 10.6 -0.208043 0.129282
6.00828 2.82105 0.38491 -0.471882 10.6 -0.0911272 0.114589
6.19189 2.81114 0.385662 -0.492988 10.6 0.0323606 0.108437
0.144072 2.5434 0.202653 -0.492541 10.6 0.0251759 0.0781657
0.360355 2.61956 0.1968 -0.56083 10.6 0.0784711 0.0501879
0.541379 2.71861 0.185303 -0.600173 10.6 0.133648 0.030549
0.696581 2.71554 0.176928 -0.564599 10.6 0.107609 0.055089
0.986054 2.67001 0.180621 -0.603379 10.6 0.412484 0.167447
1.81117 2.74153 0.190032 -0.57725 10.6 0.0957481 0.147789
2.26443 2.72765 0.189437 -0.591481 10.6 0.0806587 0.106255
2.58262 2.67656 0.189272 -0.575588 10.6 0.117655 0.122767
2.82121 2.67633 0.189005 -0.579274 10.6 -0.00831978 0.119372
3.09607 2.68586 0.187442 -0.586829 10.6 -0.0198615 0.131796
3.54444 2.66942 0.1905 -0.566777 10.6 -0.0432112 0.137019
4.29474 2.68932 0.184111 -0.583323 10.6 -0.238416 0.109733
4.66152 2.68656 0.186329 -0.596926 10.6 -0.145521 0.100432
4.90312 2.66756 0.190192 -0.604086 10.6 -0.249366 0.110324
5.38362 2.65429 0.182126 -0.571964 10.6 -0.0736565 0.10894
5.64258 2.72148 0.179499 -0.572843 10.6 -0.155127 0.0404981
5.79823 2.70482 0.190381 -0.591326 10.6 -0.156104 0.0319755
5.98196 2.59472 0.199591 -0.537209 10.6 -0.155465 0.0555794
6.17793 2.52705 0.203113 -0.49531 10.6 -0.333651 0.0983737
0.0937657 2.81153 0.240173 -0.619397 10.6 0.0792092 0.0393574
0.282175 2.8929 0.235104 -0.625413 10.6 0.0764758 0.0458828
0.455119 2.99682 0.230903 -0.622663 10.6 0.14198 0.0613089
0.80315 2.87347 0.264926 -0.611622 10.6 0.17364 0.139989
1.39582 2.82407 0.261212 -0.625073 10.6 0.350738 0.13982
1.78409 2.79973 0.262393 -0.597333 10.6 0.255801 0.133757
2.05741 2.80149 0.259189 -0.628247 10.6 -0.0571804 0.148746
2.3668 2.81388 0.26475 -0.641607 10.6 0.324094 0.121484
2.60138 2.79021 0.264682 -0.609886 10.6 0.0155559 0.140999
2.79942 2.80933 0.269733 -0.648664 10.6 -0.0129524 0.151569
3.01037 2.77363 0.255403 -0.667762 10.6 0.136396 0.125207
3.26866 2.7629 0.262756 -0.611344 10.6 -0.165102 0.113672
3.51398 2.76131 0.264672 -0.635275 10.6 0.163303 0.135034
3.79796 2.80536 0.257378 -0.639704 10.6 0.215648 0.134367
4.22496 2.7916 0.260282 -0.632082 10.6 -0.305416 0.139958
4.67697 2.86196 0.249182 -0.642802 10.6 -0.275136 0.136149
4.99321 2.83444 0.24828 -0.652312 10.6 -0.458816 0.114695
5.24964 2.80047 0.248634 -0.638457 10.6 -0.340309 0.104904
5.43302 2.75549 0.25714 -0.660044 10.6 -0.21507 0.102344
5.67195 2.94699 0.242502 -0.653695 10.6 -0.35309 0.123278
5.88491 2.97211 0.225221 -0.65152 10.6 -0.0796444 0.0571273
6.12495 2.83714 0.236214 -0.620906 10.6 -0.0603141 0.0307155
0.0887072 2.80337 0.381658 -0.735245 10.6 0.177031 0.114857
0.369572 2.91466 0.384279 -0.727344 10.6 0.105824 0.138207
0.842264 2.87823 0.386225 -0.730371 10.6 0.504912 0.225255
1.5318 2.81224 0.401559 -0.746805 10.6 -0.176651 0.272971
2.01951 2.82126 0.388486 -0.76089 10.6 -0.181869 0.179937
2.54828 2.80848 0.375555 -0.764838 10.6 -0.00967043 0.19181
3.21377 2.90744 0.372653 -0.743894 10.6 -0.43267 0.22445
3.78857 2.75701 0.366234 -0.741594 10.6 -0.221404 0.231701
4.44574 2.77741 0.391516 -0.746224 10.6 -0.0850938 0.200173
5.13248 2.8109 0.385929 -0.780089 10.6 -0.221054 0.235251
5.79623 2.85491 0.392085 -0.716768 10.6 -0.0936543 0.176012
6.16243 2.85935 0.378622 -0.724855 10.6 -0.0694834 0.123396
0.189062 2.6742 0.183195 -1.66981 10.6 0.0692929 0.0891558
0.423035 2.67392 0.188704 -1.11419 10.6 0.0545483 0.0580326
0.57292 2.76638 0.184629 -1.01254 10.6 0.204003 0.085067
1.11462 2.61927 0.183988 -1.15017 10.6 0.201962 0.17688
2.87867 2.7317 0.190573 -1.45101 10.6 -0.0302977 0.217843
4.79917 2.67325 0.187734 -0.976462 10.6 -0.0656326 0.141314
5.54188 2.75926 0.186312 -1.15285 10.6 -0.146145 0.141808
5.82034 2.71044 0.186268 -1.06344 10.6 0.0301089 0.0542717
5.97298 2.63671 0.188331 -1.52602 10.6 0.168602 0.0808834
6.1773 2.68636 0.184326 -1.8222 10.6 -0.0847305 0.115573
0.0926961 2.7769 0.273907 -1.38495 10.6 -0.145514 0.0974333
0.284348 2.81489 0.249717 -1.25355 10.6 0.0833711 0.0560915
0.448828 2.98037 0.229752 -1.12569 10.6 0.169593 0.0997444
0.802391 2.79206 0.258293 -1.31382 10.6 0.272393 0.11562
1.26488 2.76979 0.259385 -1.51496 10.6 0.118556 0.151613
1.90065 2.79701 0.259231 -1.33112 10.6 0.0431 0.298643
2.46675 2.84216 0.272645 -1.3499 10.6 0.231928 0.137675
2.85716 2.81186 0.274856 -1.30452 10.6 -0.0295583 0.14673
3.23532 2.80967 0.265515 -1.25191 10.6 0.0267461 0.159911
3.74575 2.78849 0.268441 -1.33347 10.6 0.0870715 0.182805
4.40522 2.72034 0.271383 -1.63038 10.6 0.0185462 0.176053
4.88939 2.90407 0.255774 -1.32821 10.6 0.0961363 0.165154
5.30361 2.77978 0.26102 -1.189 10.6 -0.228615 0.142159
5.62508 2.79853 0.264189 -1.404 10.6 -0.104514 0.124091
5.89616 2.90526 0.236066 -1.17522 10.6 -0.125472 0.0715106
6.0871 2.79955 0.264777 -1.3142 10.6 -0.0531918 0.0446285
0.241489 2.87581 0.38636 -1.59136 10.6 -0.100172 0.16518
2.14162 2.90514 0.385435 -1.34145 10.6 0.171526 0.255922
4.12494 2.86465 0.37566 -1.3552 10.6 0.0126767 0.304294
5.41746 2.8826 0.394314 -1.37344 10.6 -0.325731 0.279474
5.91723 2.81043 0.378146 -1.47188 10.6 -0.208727 0.150423
0.0921145 3.59454 0.245952 -0.218784 10.6 0.0511268 0.0567556
0.278015 3.59232 0.250572 -0.220492 10.6 0.1181 0.0665383
0.463847 3.55439 0.257913 -0.22286 10.6 -0.0987349 0.0837053
0.649924 3.61191 0.276278 -0.230707 10.6 -0.0192093 0.119121
0.843554 3.65321 0.288552 -0.235562 10.6 0.364558 0.0968653
1.03583 3.60922 0.2811 -0.236788 10.6 -0.0724256 0.125285
1.22691 3.73132 0.28086 -0.244955 10.6 0.383826 0.0988174
1.41398 3.72354 0.272365 -0.235979 10.6 0.0906635 0.124786
1.64826 3.61621 0.261615 -0.232633 10.6 0.363537 0.0934185
2.07215 3.65412 0.256283 -0.239369 10.6 0.353897 0.0823257
2.70243 3.70692 0.265014 -0.242554 10.6 -0.0976375 0.108626
3.27769 3.79085 0.272912 -0.250534 10.6 0.0210035 0.127069
3.9092 3.80553 0.283992 -0.253241 10.6 -0.0340068 0.136369
4.60671 3.73343 0.274831 -0.246456 10.6 -0.193045 0.164653
5.26475 3.6626 0.294325 -0.243591 10.6 -0.361004 0.132202
5.63857 3.53478 0.269155 -0.224856 10.6 -0.186677 0.128481
5.81813 3.59233 0.256319 -0.225093 10.6 -0.158087 0.101202
6.0053 3.58338 0.251923 -0.219306 10.6 -0.10079 0.0645162
6.19081 3.60944 0.247949 -0.218566 10.6 0.00285165 0.0571805
0.0981302 4.03984 0.403687 -0.339799 10.6 0.0470818 0.100447
0.284306 4.12049 0.408594 -0.351181 10.6 0.251311 0.0932028
0.471897 3.9869 0.409415 -0.351376 10.6 0.322697 0.0941658
0.656792 3.97994 0.396169 -0.335099 10.6 0.321751 0.125553
0.849009 4.13633 0.396451 -0.335051 10.6 0.250937 0.139276
1.05609 4.11735 0.413267 -0.352689 10.6 0.341578 0.113736
1.35142 4.05327 0.414491 -0.354331 10.6 0.239653 0.106293
1.66214 4.03989 0.410003 -0.343084 10.6 -0.161205 0.186346
2.07836 4.11293 0.413031 -0.356158 10.6 0.141065 0.126012
2.61172 4.08885 0.416409 -0.361159 10.6 0.101678 0.148114
3.33815 4.13981 0.391981 -0.341754 10.6 0.111447 0.136142
4.01788 4.18476 0.429622 -0.374345 10.6 -0.371198 0.208519
4.62448 4.1293 0.4391 -0.38912 10.6 0.0557152 0.125606
4.98412 4.16894 0.431212 -0.378231 10.6 -0.32379 0.135149
5.32218 4.06827 0.415412 -0.353863 10.6 -0.0766788 0.134883
5.59995 4.06593 0.420983 -0.357535 10.6 -0.0782862 0.144032
5.81591 3.99981 0.401046 -0.33616 10.6 -0.167092 0.130196
6.00053 3.99239 0.39286 -0.334421 10.6 -0.204259 0.125983
6.18526 4.02114 0.393529 -0.334588 10.6 -0.0364136 0.0893972
0.095493 3.83353 0.257263 -0.367132 10.6 0.00693138 0.0325433
0.2809 3.76305 0.252209 -0.364953 10.6 0.087272 0.0340124
0.461172 3.66942 0.24679 -0.362193 10.6 0.170162 0.0393496
0.646582 3.58717 0.252162 -0.369196 10.6 0.26366 0.0727745
0.837572 3.67632 0.287791 -0.377406 10.6 0.28674 0.107549
1.12471 3.82094 0.28776 -0.372521 10.6 0.47386 0.073866
1.35395 3.81039 0.283625 -0.376041 10.6 0.45042 0.0970223
1.53943 3.71794 0.273514 -0.3676 10.6 0.345713 0.0893954
1.72598 3.79996 0.270596 -0.377145 10.6 0.29542 0.0923348
1.94035 3.72272 0.263612 -0.372177 10.6 0.275971 0.0965019
2.22987 3.74234 0.269651 -0.375504 10.6 0.372968 0.086854
2.51381 3.70642 0.269671 -0.394797 10.6 0.337962 0.0892684
2.82639 3.76325 0.26774 -0.377462 10.6 0.190433 0.107669
3.17002 3.76312 0.273294 -0.392843 10.6 0.0174803 0.099779
3.55008 3.69682 0.272455 -0.380097 10.6 -0.133777 0.117863
4.05932 3.76007 0.27695 -0.38217 10.6 -0.16055 0.11077
4.46237 3.68516 0.260791 -0.382781 10.6 -0.246107 0.110439
4.84337 3.78576 0.2758 -0.384913 10.6 -0.00921451 0.134881
5.19753 3.81826 0.28655 -0.408254 10.6 -0.179358 0.113728
5.57974 3.58462 0.236877 -0.368889 10.6 -0.194413 0.118869
5.76052 3.67002 0.240151 -0.369486 10.6 -0.11886 0.0496108
5.94057 3.72571 0.24711 -0.364439 10.6 -0.0609675 0.0377428
6.15781 3.81845 0.257338 -0.367768 10.6 -0.0363415 0.029286
0.0908405 3.94979 0.397752 -0.504114 10.6 0.0409622 0.0890549
0.288087 3.98935 0.396308 -0.501315 10.6 0.0499413 0.086866
0.468782 4.04751 0.394819 -0.499357 10.6 0.166798 0.0891173
0.655218 4.08778 0.393006 -0.499687 10.6 0.200614 0.0973993
0.84398 4.04592 0.388934 -0.481603 10.6 0.2559 0.105491
1.06975 4.04401 0.400564 -0.50986 10.6 0.213033 0.112751
1.31354 4.09941 0.42287 -0.529595 10.6 0.13666 0.14538
1.59072 4.11193 0.410907 -0.520022 10.6 0.0778052 0.171202
2.06584 4.06938 0.410838 -0.532219 10.6 0.475538 0.124285
2.68062 4.02596 0.379924 -0.504526 10.6 -0.137962 0.179284
3.37619 4.05173 0.381302 -0.494095 10.6 0.06605 0.124123
3.97035 4.11021 0.412862 -0.539906 10.6 -0.192334 0.163466
4.56693 4.13786 0.407378 -0.525217 10.6 -0.264531 0.147559
5.07341 4.11689 0.396058 -0.496055 10.6 -0.259074 0.146275
5.49422 4.00842 0.411225 -0.519297 10.6 -0.198411 0.125525
5.78813 4.07976 0.402362 -0.505882 10.6 -0.317473 0.105706
6.00315 3.97587 0.398688 -0.505082 10.6 -0.101644 0.0847821
6.19028 3.99675 0.395907 -0.494432 10.6 0.0899351 0.078757
0.0969459 3.95234 0.282663 -0.632003 10.6 0.0787965 0.0392041
0.287311 3.94007 0.273747 -0.639229 10.6 0.0302982 0.0383737
0.469087 3.87067 0.257403 -0.634519 10.6 0.0761432 0.0360484
0.631774 3.68389 0.241742 -0.621864 10.6 0.178237 0.066638
1.11061 3.73921 0.283559 -0.614114 10.6 0.171662 0.113116
1.59044 3.88028 0.280104 -0.618029 10.6 0.173902 0.110484
1.91221 3.80079 0.270093 -0.636799 10.6 -0.0302342 0.132991
2.30207 3.76247 0.275991 -0.630288 10.6 0.342648 0.10418
2.63764 3.78063 0.283229 -0.646676 10.6 0.113748 0.115129
2.88045 3.69353 0.273253 -0.668824 10.6 -0.023495 0.118537
3.20398 3.71966 0.281247 -0.650101 10.6 -0.00157981 0.125757
3.59154 3.70393 0.283634 -0.650263 10.6 0.145221 0.129775
4.17357 3.70146 0.270109 -0.649205 10.6 -0.126623 0.123021
4.56326 3.79775 0.267569 -0.651344 10.6 -0.222095 0.10392
4.81274 3.79567 0.263135 -0.640514 10.6 0.0560238 0.124762
5.02365 3.72755 0.271869 -0.672219 10.6 -0.150521 0.119026
5.3207 3.77829 0.289723 -0.661014 10.6 -0.297347 0.101156
5.64727 3.72505 0.24494 -0.632044 10.6 -0.136018 0.0759954
5.81431 3.85497 0.25641 -0.641817 10.6 -0.153913 0.0345073
5.99572 3.96633 0.275325 -0.641071 10.6 -0.150506 0.0356473
6.18349 3.97366 0.283567 -0.62997 10.6 -0.0328286 0.0394154
0.0842596 4.16946 0.414689 -0.796503 10.6 0.144509 0.0921526
0.277027 4.04943 0.400755 -0.767034 10.6 0.261773 0.10774
0.477088 4.06625 0.409173 -0.749145 10.6 0.189717 0.110576
0.655982 4.15474 0.407461 -0.727776 10.6 0.101756 0.134151
0.901032 3.97766 0.41032 -0.738807 10.6 0.140582 0.152441
1.28036 4.21701 0.407408 -0.773351 10.6 0.300633 0.13854
1.68687 4.10894 0.427885 -0.806388 10.6 0.342338 0.143944
2.01219 3.9975 0.427219 -0.831048 10.6 -0.00876079 0.179501
2.30021 3.99827 0.407538 -0.807665 10.6 -0.075202 0.167795
2.62445 4.08642 0.404713 -0.794351 10.6 0.247526 0.112557
3.14531 4.03207 0.389276 -0.774683 10.6 -0.257792 0.139193
3.62974 4.07035 0.390382 -0.799677 10.6 -0.124568 0.165145
4.07719 4.09052 0.418698 -0.846566 10.6 -0.0427096 0.165416
4.57045 4.15803 0.419588 -0.809454 10.6 -0.285722 0.179772
5.24959 4.24921 0.37293 -0.753563 10.6 -0.30796 0.168794
5.78905 4.03237 0.411358 -0.775158 10.6 -0.138556 0.129607
6.1529 4.20181 0.399153 -0.764461 10.6 0.118355 0.0775802
0.0954129 3.74732 0.291523 -1.6362 10.6 0.005892 0.0925955
0.298118 3.79482 0.286173 -1.35068 10.6 0.00628953 0.0615553
0.46306 3.88083 0.264564 -1.22369 10.6 0.0595455 0.0504385
0.704652 3.75046 0.264665 -1.27368 10.6 0.149593 0.111152
1.259 3.7918 0.276859 -1.54837 10.6 0.108571 0.118607
1.91226 3.87291 0.28513 -1.86819 10.6 0.544523 0.238439
2.6037 3.86877 0.283777 -1.45902 10.6 -0.155542 0.165412
3.08584 3.81169 0.288916 -1.29807 10.6 -0.348308 0.137935
3.74967 3.90887 0.290646 -1.38702 10.6 -0.409167 0.195079
4.45312 3.83076 0.275961 -1.43161 10.6 0.0493021 0.147324
4.99602 3.78558 0.27628 -1.19148 10.6 -0.215604 0.151021
5.53996 3.83118 0.277786 -1.31489 10.6 -0.247324 0.125897
5.8257 3.94152 0.268516 -1.1711 10.6 -0.0865828 0.0524759
5.9797 3.81528 0.287829 -1.40886 10.6 -0.0885532 0.0550809
6.18121 3.7017 0.293177 -1.54782 10.6 -0.0635241 0.0828664
0.0943733 4.20911 0.393126 -1.59886 10.6 0.19314 0.0885936
0.338729 4.31462 0.377039 -1.70835 10.6 0.252487 0.121625
0.972377 4.0537 0.393757 -2.14793 10.6 -0.301709 0.204879
1.58191 4.1467 0.43676 -1.7991 10.6 0.0253612 0.257143
2.07336 4.14696 0.426665 -1.79023 10.6 0.00452792 0.191977
2.50891 3.98895 0.398245 -1.51478 10.6 0.273953 0.1341
3.06998 4.0663 0.373545 -1.3609 10.6 0.174142 0.136185
3.65225 4.18811 0.403047 -1.44221 10.6 -0.0537419 0.186962
4.35451 4.07131 0.427946 -1.72938 10.6 -0.298676 0.20148
4.92066 4.08602 0.41943 -2.02032 10.6 0.0188647 0.21308
5.45344 4.15063 0.402418 -1.77711 10.6 -0.28118 0.154406
5.87833 4.30297 0.388276 -1.75965 10.6 -0.0955593 0.0954387
6.16276 4.28656 0.393284 -1.697 10.6 -0.0931545 0.0863147
0.150142 5.98186 0.463134 -0.436902 10.6 0.102381 0.121604
0.436988 6.00086 0.467317 -0.438873 10.6 -0.0188744 0.155205
0.765659 5.83519 0.447679 -0.405148 10.6 0.216617 0.112811
1.1225 5.77463 0.437751 -0.388926 10.6 0.21921 0.0977145
1.60566 5.96274 0.451677 -0.413361 10.6 0.360033 0.0856143
2.23924 6.05247 0.456161 -0.416813 10.6 0.152528 0.158167
4.14895 5.89103 0.447724 -0.413679 10.6 -0.0803973 0.176228
4.7931 5.92811 0.454031 -0.403674 10.6 -0.458683 0.17374
5.36136 6.06687 0.471607 -0.454703 10.6 -0.152424 0.105419
6.02364 5.91282 0.451834 -0.406817 10.6 -0.0109414 0.0893116
0.129985 5.60991 0.407591 -0.537989 10.6 0.107154 0.118916
0.418357 5.77978 0.446747 -0.590902 10.6 0.0850094 0.111599
0.815498 5.73156 0.446074 -0.578683 10.6 0.231968 0.106133
1.31299 5.83945 0.439927 -0.571031 10.6 0.386031 0.0868836
1.87577 5.78547 0.440572 -0.580561 10.6 0.457585 0.125493
3.79579 5.96252 0.425719 -0.56425 10.6 -0.262862 0.186926
4.43774 5.84531 0.426945 -0.562609 10.6 -0.224471 0.162575
5.02813 5.86309 0.446343 -0.592 10.6 -0.302929 0.203322
5.68106 5.84381 0.45962 -0.603946 10.6 -0.222589 0.119596
6.11198 5.55721 0.411136 -0.54758 10.6 0.00435166 0.101593
0.0915991 5.58591 0.383518 -0.768816 10.6 0.00696017 0.0901595
0.281788 5.53082 0.380277 -0.770629 10.6 0.179663 0.0953806
0.52454 5.68447 0.417488 -0.813947 10.6 0.208626 0.122514
1.0852 6.04242 0.449757 -0.836458 10.6 0.240605 0.127413
1.69185 5.97044 0.441947 -0.825188 10.6 0.320318 0.117563
2.27506 5.68685 0.417885 -0.850154 10.6 -0.0554102 0.176181
2.91762 5.61928 0.415625 -0.810759 10.6 -0.0350744 0.196677
3.53647 5.90489 0.42863 -0.826349 10.6 -0.119202 0.195571
4.24431 5.94951 0.446608 -0.870683 10.6 -0.567327 0.215921
4.87169 5.89087 0.438287 -0.858338 10.6 -0.302393 0.175484
5.45667 5.66428 0.421967 -0.832813 10.6 -0.0755033 0.12652
5.9349 5.46025 0.368057 -0.777653 10.6 -0.00326229 0.107491
6.16442 5.51354 0.38889 -0.792361 10.6 -0.166671 0.077438
0.0906109 5.92543 0.426687 -1.71004 10.6 -0.114737 0.125838
0.291026 5.95086 0.422386 -1.93187 10.6 0.181528 0.0757486
0.535528 5.70193 0.406162 -1.87753 10.6 0.287659 0.0995628
1.25659 5.91085 0.455968 -2.06553 10.6 0.187699 0.135272
1.92528 5.95884 0.459958 -1.89823 10.6 0.192555 0.218142
2.49348 5.91615 0.469659 -1.65707 10.6 0.0443024 0.256482
3.16697 5.59063 0.435104 -1.62081 10.6 0.469828 0.191509
3.7934 6.02032 0.437568 -1.38531 10.6 -0.605469 0.33134
4.42588 5.93008 0.436502 -1.97401 10.6 -0.19344 0.199536
4.98 6.00517 0.460761 -1.98649 10.6 -0.207982 0.163604
5.58014 5.91501 0.436069 -2.10958 10.6 0.212485 0.122316
5.93473 5.82936 0.400098 -1.68036 10.6 -0.234214 0.0833714
6.14713 5.81549 0.422162 -1.93471 10.6 0.0970322 0.102245
0.274581 7.40479 0.615449 -2.61065 10.6 0.242551 0.162573
0.939422 6.98888 0.603464 -2.38356 10.6 0.237649 0.221741
4.76987 7.14306 0.626857 -2.75507 10.6 0.355816 0.278165
5.37179 6.87046 0.612411 -2.80396 10.6 -0.179979 0.200663
6.04618 7.43609 0.618028 -3.11817 10.6 0.133889 0.154548


==> anc/ALL19.txt <==
# phi(rad) q2(GeV2) xb t(GeV2) Eb(GeV) A sigA
0.301683 1.36679 0.10852 -0.139944 10.2 0.129798 0.056638
0.637473 1.3595 0.0997291 -0.149211 10.2 -0.0121261 0.0796433
0.849838 1.34826 0.0933342 -0.15243 10.2 -0.0650657 0.0808073
1.09658 1.34015 0.0909908 -0.149641 10.2 0.504813 0.0658236
5.21343 1.34713 0.0914016 -0.144653 10.2 -0.159961 0.0854133
5.43878 1.34466 0.0929709 -0.159054 10.2 -0.124905 0.0743217
5.66567 1.35722 0.0998266 -0.149438 10.2 -0.130172 0.0748107
6.01667 1.36916 0.110002 -0.150133 10.2 0.119229 0.0864193
0.498833 1.36689 0.110013 -0.280132 10.2 -0.02502 0.108752
0.757412 1.35229 0.0953973 -0.294454 10.2 0.196018 0.0574138
0.972862 1.34312 0.0922372 -0.259531 10.2 0.328134 0.0894706
5.4243 1.35134 0.0928713 -0.279477 10.2 -0.167878 0.0783341
5.65026 1.36259 0.10228 -0.294731 10.2 -0.248583 0.0755714
0.0986021 1.58525 0.12147 -0.135744 10.2 -0.0606458 0.0437757
0.288461 1.59433 0.120994 -0.145201 10.2 0.0630693 0.0401014
0.479294 1.60421 0.117918 -0.148405 10.2 0.180689 0.0299165
0.657205 1.60027 0.11335 -0.152217 10.2 0.115477 0.0316787
0.834717 1.59781 0.109986 -0.155441 10.2 0.141207 0.0394003
1.01918 1.58925 0.107431 -0.154559 10.2 0.0899433 0.0905602
2.21961 1.58949 0.118214 -0.160352 10.2 0.210126 0.0794509
2.53583 1.56715 0.117058 -0.161098 10.2 -0.0998786 0.0997401
2.8685 1.58538 0.116366 -0.170438 10.2 0.254379 0.0670622
3.27273 1.57245 0.117677 -0.168185 10.2 0.036488 0.11475
5.19825 1.56863 0.105699 -0.155284 10.2 -0.20039 0.115827
5.3832 1.58655 0.108377 -0.157575 10.2 -0.122991 0.0491585
5.56029 1.60607 0.11211 -0.157372 10.2 -0.160578 0.0326173
5.74501 1.60655 0.116755 -0.153126 10.2 -0.240773 0.0349216
5.93031 1.59441 0.120068 -0.150085 10.2 -0.0701983 0.0529358
6.14694 1.58344 0.121541 -0.142421 10.2 -0.0620141 0.0414971
0.0974614 1.68868 0.145422 -0.170424 10.2 0.0732246 0.057557
0.27841 1.68968 0.149063 -0.169978 10.2 0.0725181 0.0606747
0.448866 1.72378 0.151091 -0.171763 10.2 -0.135158 0.120338
0.723672 1.71716 0.166442 -0.160086 10.2 0.308131 0.120157
1.58276 1.69089 0.174341 -0.162903 10.2 0.277034 0.0830954
2.10796 1.68247 0.158769 -0.17683 10.2 0.386755 0.0622165
2.53767 1.67679 0.152785 -0.173971 10.2 0.144717 0.0819198
2.87002 1.6764 0.151942 -0.177809 10.2 -0.0623008 0.103576
3.38909 1.65257 0.152236 -0.177797 10.2 -0.000776718 0.0885842
5.77544 1.74714 0.135179 -0.173618 10.2 -0.132423 0.128749
6.00308 1.71079 0.138698 -0.178743 10.2 -0.20428 0.0912097
6.19079 1.7035 0.141328 -0.170046 10.2 0.0735508 0.0664305
0.227298 1.70299 0.244465 -0.191201 10.2 0.279535 0.0667114
0.699918 1.71575 0.2598 -0.197617 10.2 0.261341 0.0889208
1.38316 1.7192 0.248131 -0.196998 10.2 0.620482 0.0880599
5.84027 1.69874 0.265029 -0.187994 10.2 -0.134158 0.111455
6.18515 1.70983 0.241687 -0.210462 10.2 -0.0391029 0.151501
0.276232 1.50743 0.12524 -0.246792 10.2 0.0553934 0.0797645
0.493411 1.57966 0.122736 -0.283912 10.2 0.144641 0.0416775
0.66374 1.60703 0.11558 -0.302211 10.2 0.178948 0.0268465
0.826725 1.59598 0.10988 -0.289109 10.2 0.0881947 0.0453301
1.00835 1.59433 0.107752 -0.267865 10.2 0.130596 0.105662
2.42004 1.59859 0.116994 -0.28677 10.2 0.156402 0.0803841
2.67318 1.59449 0.115194 -0.293486 10.2 0.142621 0.0949008
2.87791 1.56785 0.112573 -0.294486 10.2 0.109925 0.0888719
3.19625 1.57672 0.116799 -0.293796 10.2 0.0251794 0.106692
5.25847 1.56492 0.105853 -0.267014 10.2 -0.233708 0.120597
5.45365 1.59457 0.110239 -0.28483 10.2 -0.10565 0.0427178
5.61798 1.6024 0.115551 -0.298455 10.2 -0.128623 0.0293169
5.79195 1.57986 0.122996 -0.285341 10.2 -0.100567 0.0479517
6.02175 1.50106 0.125349 -0.248112 10.2 -0.258086 0.0797813
0.0929998 1.65721 0.14944 -0.293006 10.2 -0.0683897 0.0510465
0.283133 1.66341 0.1439 -0.301617 10.2 -0.0164725 0.0478498
0.462577 1.70324 0.137317 -0.307864 10.2 0.257012 0.0482678
0.631472 1.73609 0.133437 -0.311715 10.2 0.655418 0.0823347
2.20135 1.68269 0.16313 -0.301632 10.2 0.135683 0.0976985
2.57398 1.66944 0.15569 -0.305962 10.2 -0.0876587 0.115124
2.83109 1.67814 0.159315 -0.308194 10.2 0.0396971 0.111685
3.0674 1.65894 0.151102 -0.313034 10.2 -0.072587 0.106569
3.44833 1.65961 0.157458 -0.301661 10.2 -0.336625 0.102589
5.71297 1.72468 0.135031 -0.31393 10.2 -0.327082 0.163401
5.87637 1.68377 0.139089 -0.314633 10.2 -0.0402555 0.0443012
6.11797 1.65979 0.146652 -0.298283 10.2 -0.0280145 0.0316618
0.451774 1.55912 0.117951 -0.661248 10.2 0.163241 0.0670756
0.60099 1.59796 0.115169 -0.552733 10.2 0.142182 0.0332707
0.76252 1.61244 0.111666 -0.507494 10.2 0.172023 0.0785696
2.54412 1.62419 0.11677 -0.545116 10.2 0.374767 0.0933169
3.00049 1.54416 0.113766 -0.558952 10.2 -0.137749 0.103465
4.43658 1.57342 0.111388 -0.572104 10.2 0.2065 0.108481
4.78322 1.55534 0.115927 -0.574042 10.2 -0.142873 0.0916918
5.39058 1.58832 0.111484 -0.50085 10.2 0.0935139 0.0942523
5.63921 1.59483 0.113305 -0.536078 10.2 -0.262938 0.0446202
5.78509 1.55885 0.116043 -0.629595 10.2 -0.0620986 0.0435291
0.179386 1.67422 0.174693 -0.53293 10.2 0.0220792 0.0694969
0.416525 1.65552 0.145254 -0.572243 10.2 0.000613912 0.0531102
0.563691 1.70765 0.137584 -0.563833 10.2 0.197259 0.124671
2.36913 1.67899 0.160049 -0.528666 10.2 0.0275525 0.178554
2.83519 1.66234 0.152557 -0.542693 10.2 -0.0320458 0.0961508
3.36541 1.66297 0.158661 -0.580834 10.2 0.0476292 0.108338
4.79055 1.68764 0.149002 -0.620516 10.2 -0.166888 0.118065
5.16592 1.65763 0.153349 -0.622786 10.2 -0.0637423 0.107409
5.67886 1.7013 0.144389 -0.558375 10.2 -0.336356 0.115614
5.86768 1.66333 0.14681 -0.578094 10.2 -0.0152803 0.0414831
6.08541 1.67026 0.174675 -0.555064 10.2 0.0542667 0.0553917
0.121889 1.57425 0.114406 -1.13479 10.2 0.198784 0.0601381
0.362203 1.59106 0.113925 -0.983088 10.2 -0.092953 0.0766788
5.81504 1.61403 0.1161 -0.936701 10.2 -0.121317 0.0948042
5.98626 1.57316 0.114075 -0.982745 10.2 0.117809 0.0563316
6.18943 1.58908 0.11479 -1.15331 10.2 0.0558603 0.0723729
0.0963556 2.0234 0.146895 -0.153039 10.2 0.0144519 0.029808
0.288002 2.0326 0.145548 -0.155362 10.2 0.0785324 0.0264633
0.472598 2.04187 0.143273 -0.160538 10.2 0.130264 0.0265379
0.65032 2.02645 0.138996 -0.164275 10.2 0.106946 0.0352559
0.828154 2.01948 0.136613 -0.164282 10.2 0.329336 0.057255
1.0379 1.98712 0.134454 -0.159362 10.2 -0.272546 0.211952
1.96019 1.98966 0.147823 -0.166996 10.2 0.24106 0.0770047
2.36423 1.99981 0.146817 -0.170864 10.2 0.108634 0.0838141
2.7288 1.97886 0.145513 -0.173778 10.2 0.266575 0.0733567
3.20085 1.98431 0.144367 -0.177492 10.2 0.0349802 0.0850855
3.67741 1.98591 0.148928 -0.171245 10.2 -0.127259 0.128856
5.26362 1.93448 0.129211 -0.160286 10.2 -0.0170134 0.154571
5.4523 2.00478 0.135596 -0.163683 10.2 -0.294424 0.0753994
5.62872 2.02773 0.13906 -0.167438 10.2 -0.0965065 0.0347301
5.80937 2.04206 0.142866 -0.163157 10.2 -0.106931 0.0308691
5.99369 2.02331 0.145114 -0.157457 10.2 -0.0187838 0.0312942
6.18606 2.0237 0.146986 -0.154157 10.2 -0.0955899 0.0325955
0.094015 2.18777 0.191893 -0.182097 10.2 0.00293917 0.0443714
0.28139 2.16072 0.198173 -0.18183 10.2 0.00804255 0.0455674
0.465416 2.17113 0.201515 -0.177965 10.2 0.2125 0.0510703
0.654307 2.1366 0.209091 -0.174721 10.2 0.242538 0.061729
0.844025 2.12573 0.216902 -0.179444 10.2 0.28868 0.080767
1.03951 2.13717 0.214473 -0.177194 10.2 0.0712511 0.0988354
1.2642 2.14073 0.20348 -0.173466 10.2 0.42536 0.0532168
1.5007 2.11626 0.203002 -0.177788 10.2 0.451736 0.0510357
1.72526 2.12922 0.20059 -0.188483 10.2 0.214882 0.0793078
1.91453 2.12026 0.193539 -0.188697 10.2 0.200965 0.088152
2.13489 2.11876 0.190643 -0.184529 10.2 0.333614 0.0693445
2.35243 2.10149 0.181424 -0.184799 10.2 0.0383853 0.0977493
2.57885 2.14178 0.180408 -0.187104 10.2 0.0736695 0.0903292
2.87991 2.13111 0.183704 -0.196907 10.2 0.160882 0.0764931
3.33979 2.12913 0.180076 -0.195277 10.2 -0.0941306 0.0903668
3.86395 2.14203 0.188278 -0.197735 10.2 -0.304386 0.104012
4.46151 2.17441 0.215596 -0.191213 10.2 -0.21955 0.148056
5.66095 2.25243 0.192733 -0.179604 10.2 -0.0221449 0.101016
5.88613 2.22407 0.190675 -0.183328 10.2 0.0447147 0.0633879
6.13516 2.20853 0.190953 -0.183321 10.2 -0.00338804 0.0383895
0.0984499 2.15874 0.308398 -0.236003 10.2 0.0552195 0.0945899
0.277188 2.14229 0.300315 -0.227349 10.2 0.0539578 0.0740562
0.479985 2.1485 0.305268 -0.230226 10.2 0.0413396 0.105902
0.675381 2.13098 0.303118 -0.24418 10.2 0.313602 0.0725278
0.938243 2.11736 0.307872 -0.235699 10.2 0.103809 0.100105
1.32815 2.15718 0.316971 -0.249953 10.2 0.466141 0.0824455
5.18953 2.15463 0.317833 -0.245372 10.2 -0.0434758 0.134186
5.63743 2.18822 0.309828 -0.226227 10.2 -0.162394 0.107186
5.87175 2.13557 0.321698 -0.241255 10.2 0.159152 0.0935939
6.1373 2.15008 0.305946 -0.242834 10.2 -0.073077 0.0784112
0.101037 1.91212 0.153261 -0.264514 10.2 -0.033155 0.0661352
0.296362 1.95007 0.151668 -0.277932 10.2 0.0437502 0.045566
0.478125 2.00816 0.148376 -0.298517 10.2 0.0712709 0.0296723
0.654422 2.03474 0.141768 -0.306256 10.2 0.160004 0.0264228
0.823581 2.02541 0.137748 -0.29632 10.2 0.179854 0.0539101
1.99611 2.01813 0.146751 -0.295369 10.2 -0.0053057 0.102382
2.37756 2.00839 0.144763 -0.303447 10.2 0.387993 0.0639864
2.67348 1.99067 0.142693 -0.30504 10.2 0.0212293 0.0897968
2.89958 1.97721 0.145027 -0.301062 10.2 0.0517483 0.106315
3.20012 2.01449 0.146366 -0.299132 10.2 -0.0564642 0.11005
4.47223 2.00862 0.143012 -0.345654 10.2 -0.773884 0.13566
5.45089 2.03428 0.138227 -0.291735 10.2 -0.188897 0.0615575
5.62885 2.03458 0.141915 -0.306378 10.2 -0.126506 0.0281065
5.80645 1.99682 0.148382 -0.302286 10.2 -0.172939 0.0324533
5.98718 1.94783 0.151919 -0.278798 10.2 -0.101704 0.0463163
6.17531 1.91112 0.153129 -0.264581 10.2 -0.11134 0.0698099
0.0944952 2.13954 0.182314 -0.324723 10.2 0.0621024 0.0297776
0.281266 2.15209 0.178358 -0.324752 10.2 0.0659078 0.0312188
0.460397 2.23378 0.176282 -0.327592 10.2 0.20115 0.0398701
0.630196 2.27991 0.178427 -0.319098 10.2 0.200399 0.100228
1.08709 2.21399 0.222556 -0.299856 10.2 0.176808 0.108487
1.59447 2.15788 0.209741 -0.305728 10.2 0.294433 0.0797271
1.88167 2.12111 0.208298 -0.316467 10.2 0.249741 0.0852235
2.1314 2.1049 0.199796 -0.326657 10.2 0.199409 0.0828238
2.3627 2.12992 0.192709 -0.321122 10.2 -0.201706 0.108981
2.54735 2.11313 0.193051 -0.337469 10.2 0.057878 0.0890326
2.72548 2.11722 0.191123 -0.330856 10.2 0.0113838 0.087888
2.91652 2.10221 0.190352 -0.330086 10.2 0.00427523 0.0848064
3.12618 2.10347 0.188553 -0.325312 10.2 0.159279 0.0900534
3.39158 2.07513 0.199049 -0.337401 10.2 0.0257898 0.0973274
3.64333 2.10443 0.196453 -0.332137 10.2 0.175598 0.0859351
3.96825 2.13991 0.206192 -0.317528 10.2 -0.0598139 0.123319
4.66208 2.18948 0.182387 -0.342514 10.2 -0.37776 0.170004
5.33958 2.25841 0.174395 -0.348476 10.2 -0.149014 0.146099
5.70242 2.28705 0.165752 -0.329038 10.2 -0.347884 0.0878006
5.87929 2.21749 0.169613 -0.333829 10.2 -0.127391 0.0419283
6.12779 2.14112 0.177336 -0.326357 10.2 -0.0341788 0.0248106
0.088664 2.13041 0.309667 -0.396866 10.2 0.0756978 0.0830051
0.301548 2.16641 0.305765 -0.383705 10.2 0.0478776 0.102124
0.732343 2.19025 0.316298 -0.37694 10.2 0.3544 0.0709609
1.39741 2.1823 0.30762 -0.377983 10.2 0.38048 0.119134
2.05174 2.11484 0.310623 -0.396639 10.2 -0.163878 0.169927
2.59803 2.15331 0.30791 -0.402588 10.2 0.0435184 0.145391
3.23122 2.17389 0.300003 -0.404397 10.2 -0.344274 0.194108
3.90466 2.13547 0.304701 -0.391237 10.2 -0.55406 0.232943
5.89738 2.19321 0.323255 -0.382282 10.2 -0.195411 0.123328
6.19021 2.1284 0.309253 -0.394715 10.2 -0.0631228 0.0803924
0.448263 1.94375 0.150912 -0.59397 10.2 0.0485477 0.0546952
0.59404 2.01847 0.1435 -0.578801 10.2 0.13168 0.0297515
0.757981 2.02657 0.138341 -0.515435 10.2 0.21003 0.0580285
2.46996 1.98706 0.143325 -0.568002 10.2 0.107849 0.0980986
2.90289 1.99162 0.145269 -0.558695 10.2 0.0599243 0.106496
3.33464 1.9743 0.146894 -0.579816 10.2 0.394992 0.0920524
4.62242 1.99468 0.144637 -0.596117 10.2 -0.131486 0.094495
5.10079 1.95628 0.145811 -0.586579 10.2 -0.371466 0.111536
5.58351 2.03631 0.140406 -0.538562 10.2 -0.158364 0.0569257
5.73986 2.00772 0.146166 -0.586874 10.2 -0.0250728 0.031452
5.88534 1.89467 0.153975 -0.559372 10.2 -0.39792 0.13502
0.0961659 2.08816 0.205118 -0.569964 10.2 0.0346211 0.0421025
0.290321 2.10929 0.18822 -0.578311 10.2 0.138849 0.0351466
0.462957 2.18398 0.172808 -0.597047 10.2 0.0495043 0.0425362
0.649409 2.25747 0.171328 -0.587439 10.2 0.110256 0.107239
1.09032 2.10711 0.198262 -0.737956 10.2 0.0711478 0.110568
1.96279 2.1364 0.204646 -0.563728 10.2 0.100978 0.133364
2.34291 2.1184 0.19769 -0.587917 10.2 0.141417 0.105085
2.63877 2.11977 0.197957 -0.575408 10.2 -0.0384936 0.107105
2.88914 2.09398 0.190458 -0.565155 10.2 0.168335 0.0899935
3.20616 2.09835 0.204634 -0.592174 10.2 0.148223 0.101312
3.56209 2.09674 0.205276 -0.57328 10.2 -0.0171806 0.10536
4.02134 2.16155 0.199204 -0.570891 10.2 -0.385581 0.177245
4.60635 2.16354 0.184323 -0.614148 10.2 -0.209154 0.121068
4.9391 2.12926 0.191574 -0.628401 10.2 -0.379335 0.100818
5.21422 2.06775 0.199004 -0.654427 10.2 -0.159063 0.0916762
5.46075 2.08781 0.207691 -0.635228 10.2 -0.223016 0.0835071
5.70971 2.23851 0.172565 -0.582676 10.2 -0.150313 0.0723849
5.87847 2.13806 0.178205 -0.590735 10.2 -0.0161398 0.0319415
6.10528 2.11109 0.197994 -0.577507 10.2 -0.0622883 0.028591
0.14796 2.1965 0.313831 -0.609302 10.2 -0.20753 0.117322
2.29487 2.16467 0.303212 -0.653881 10.2 0.0774096 0.158036
2.72531 2.19036 0.314038 -0.662609 10.2 -0.0693385 0.178602
3.39827 2.1473 0.296161 -0.688178 10.2 0.135925 0.11264
6.14207 2.16281 0.320514 -0.657593 10.2 -0.281703 0.138635
0.172248 1.9953 0.143423 -1.34646 10.2 -0.0800591 0.0807517
0.415778 2.01691 0.143866 -1.0196 10.2 0.0589381 0.0682012
0.624727 2.03415 0.141617 -0.968902 10.2 0.148787 0.136641
4.64078 2.03703 0.14548 -1.0066 10.2 -0.207461 0.194188
5.7651 2.03279 0.144354 -0.926613 10.2 -0.0628537 0.0790805
5.92087 1.98217 0.14321 -1.08137 10.2 -0.110957 0.0681173
6.1476 1.98647 0.142632 -1.31037 10.2 0.0130041 0.0870621
0.195831 2.09693 0.203895 -1.25165 10.2 -0.0278717 0.0645323
0.387416 2.17718 0.183298 -1.05438 10.2 0.0187117 0.0637355
0.80181 2.12246 0.204704 -1.11044 10.2 0.128113 0.0840625
1.16429 2.15078 0.197791 -1.14589 10.2 0.11686 0.133467
2.60396 2.08521 0.206158 -1.21752 10.2 0.0650039 0.134623
3.19089 2.0888 0.211754 -1.31129 10.2 0.0574452 0.124838
4.57481 2.09109 0.202712 -1.32689 10.2 -0.0104943 0.147765
4.97838 2.08923 0.202649 -1.10407 10.2 0.0360523 0.125047
5.61106 2.1528 0.197374 -1.05293 10.2 0.0759827 0.0922088
5.93761 2.14677 0.188855 -1.10161 10.2 -0.0183127 0.0483487
6.12308 2.10534 0.207318 -1.33546 10.2 0.0083249 0.060034
0.093743 2.68519 0.184896 -0.180281 10.2 0.0116763 0.0350254
0.283437 2.6795 0.183302 -0.181784 10.2 0.0143155 0.0332982
0.461664 2.65978 0.180468 -0.18397 10.2 0.0840181 0.0434986
0.640192 2.63922 0.178407 -0.18822 10.2 0.0433752 0.086911
1.00221 2.53115 0.18438 -0.177148 10.2 0.0786783 0.120694
1.63675 2.59738 0.195044 -0.188859 10.2 0.253842 0.0737312
2.22597 2.62679 0.190334 -0.184097 10.2 0.32266 0.0649086
2.74305 2.63855 0.191681 -0.198219 10.2 -0.0113255 0.0943609
3.31677 2.61088 0.187638 -0.196045 10.2 -0.115091 0.115246
5.63783 2.64424 0.17767 -0.185876 10.2 -0.140645 0.112677
5.81656 2.65685 0.180301 -0.185923 10.2 -0.059704 0.0517021
5.99971 2.68668 0.183489 -0.180286 10.2 -0.149684 0.0396479
6.18882 2.68311 0.185036 -0.180449 10.2 -0.0756371 0.0349169
0.100623 2.84627 0.260952 -0.217643 10.2 0.0281924 0.0527038
0.284997 2.7973 0.266002 -0.212808 10.2 0.0725075 0.0530535
0.475853 2.76677 0.268896 -0.216362 10.2 0.208214 0.051634
0.65683 2.77997 0.266032 -0.210971 10.2 0.273676 0.0521684
0.844693 2.77052 0.261555 -0.206998 10.2 0.247133 0.0665796
1.03623 2.76525 0.25822 -0.208778 10.2 0.257047 0.0750758
1.22565 2.80099 0.254866 -0.212268 10.2 0.249813 0.0753929
1.40719 2.78299 0.249736 -0.208659 10.2 0.456992 0.058722
1.68752 2.7826 0.24401 -0.211906 10.2 0.498534 0.055594
2.11161 2.80633 0.248803 -0.223847 10.2 0.342191 0.0685136
2.67165 2.8345 0.249565 -0.23565 10.2 0.0419558 0.102754
3.23786 2.80804 0.256624 -0.244342 10.2 -0.151178 0.109172
3.88488 2.78762 0.26631 -0.243037 10.2 -0.113908 0.126171
4.60413 2.76061 0.257863 -0.218092 10.2 -0.580404 0.154738
5.13466 2.76687 0.276821 -0.220475 10.2 -0.373527 0.0932353
5.5969 2.76874 0.277485 -0.209057 10.2 -0.360416 0.0838705
5.81457 2.81157 0.272557 -0.215599 10.2 -0.364693 0.0938095
6.00135 2.81197 0.267033 -0.210471 10.2 -0.114714 0.0628445
6.18726 2.85925 0.265936 -0.221089 10.2 -0.255481 0.0701794
0.098589 2.83325 0.383648 -0.308571 10.2 0.131694 0.0996674
0.318227 2.85241 0.381133 -0.306579 10.2 0.0884076 0.105262
0.520595 2.86247 0.379809 -0.309798 10.2 0.0388802 0.116598
0.80964 2.80087 0.384287 -0.317305 10.2 0.207393 0.102956
1.25886 2.86793 0.381611 -0.317673 10.2 0.0553246 0.122873
1.85244 2.85722 0.394057 -0.326117 10.2 0.555882 0.100086
3.83797 2.86793 0.377011 -0.320073 10.2 -0.108496 0.178505
4.41092 2.90465 0.401404 -0.322464 10.2 0.0335076 0.175474
5.05205 2.80504 0.399963 -0.322812 10.2 -0.226327 0.172983
5.52833 2.79946 0.381365 -0.302705 10.2 0.0849847 0.104006
5.88875 2.80918 0.385963 -0.309227 10.2 -0.135714 0.113728
6.15947 2.81571 0.382131 -0.310418 10.2 0.0439917 0.103552
0.0954499 2.63882 0.195602 -0.311717 10.2 0.14309 0.0358677
0.289529 2.67208 0.193862 -0.31858 10.2 0.0951029 0.0340945
0.471858 2.69878 0.188019 -0.322477 10.2 0.139608 0.0296287
0.640881 2.67482 0.181855 -0.325861 10.2 0.153944 0.0405486
0.851202 2.60856 0.177672 -0.3235 10.2 0.311101 0.122325
1.74323 2.65415 0.192672 -0.31922 10.2 0.265784 0.0767745
2.24479 2.64995 0.191403 -0.318842 10.2 0.335962 0.064942
2.59851 2.62139 0.190109 -0.317698 10.2 -0.033104 0.099227
2.93788 2.61833 0.190753 -0.321307 10.2 0.0856304 0.0872671
3.4552 2.615 0.191939 -0.32564 10.2 0.0240557 0.102742
4.03343 2.71815 0.195167 -0.34073 10.2 -0.444091 0.166651
4.69299 2.65834 0.190905 -0.361293 10.2 -0.12967 0.102148
5.48769 2.63072 0.178778 -0.322963 10.2 -0.318817 0.0825189
5.69687 2.67908 0.183732 -0.333204 10.2 -0.0442793 0.0366096
5.86946 2.6857 0.189842 -0.323663 10.2 -0.10433 0.0317591
6.11338 2.66102 0.19531 -0.313129 10.2 -0.0468691 0.0300341
0.0910332 2.92166 0.23925 -0.358115 10.2 0.0785074 0.0429653
0.283182 2.91759 0.246932 -0.365969 10.2 0.0920092 0.0460792
0.469244 2.92513 0.255145 -0.36312 10.2 0.237835 0.0504992
0.645123 2.84 0.267561 -0.362746 10.2 0.179849 0.0715418
0.901268 2.8117 0.275331 -0.347989 10.2 0.405792 0.0636323
1.26214 2.82223 0.261867 -0.345421 10.2 0.427738 0.0609932
1.56458 2.83938 0.258788 -0.345231 10.2 0.336794 0.075706
1.8182 2.8135 0.253339 -0.353729 10.2 0.34717 0.0703325
2.06575 2.84607 0.252069 -0.356445 10.2 0.155353 0.0947896
2.37009 2.79928 0.254949 -0.36059 10.2 0.243799 0.0792064
2.60848 2.84276 0.253263 -0.368302 10.2 -0.0841826 0.119734
2.82718 2.83123 0.250247 -0.359038 10.2 0.0410112 0.108231
3.08471 2.78728 0.256898 -0.364506 10.2 0.107844 0.0939725
3.31796 2.82172 0.25931 -0.378198 10.2 -0.0159166 0.104201
3.70666 2.78171 0.256713 -0.377501 10.2 -0.0914631 0.116625
4.19559 2.80358 0.266814 -0.366956 10.2 -0.0687162 0.103379
4.80952 2.89185 0.248767 -0.375033 10.2 -0.29739 0.108798
5.58259 3.03012 0.238204 -0.379187 10.2 -0.170878 0.106107
5.87915 3.01426 0.235369 -0.363514 10.2 -0.0327145 0.06635
6.13525 2.93959 0.241504 -0.358294 10.2 0.00587702 0.0336685
0.124804 2.86272 0.384802 -0.485335 10.2 -0.10564 0.102247
0.449994 2.87108 0.377412 -0.466731 10.2 0.336631 0.0654903
0.833037 2.86528 0.373835 -0.455236 10.2 0.219809 0.0957939
1.39596 2.91218 0.379097 -0.466055 10.2 0.129282 0.162541
1.97799 2.83006 0.391277 -0.47304 10.2 0.177901 0.133356
2.52508 2.8719 0.38837 -0.493997 10.2 -0.0185757 0.177002
3.9255 2.77568 0.385242 -0.499069 10.2 -0.316461 0.253284
5.19226 2.80378 0.380862 -0.454223 10.2 -0.241717 0.186435
5.75443 2.8624 0.38122 -0.461134 10.2 -0.139862 0.12032
6.13917 2.85482 0.380076 -0.479556 10.2 -0.159634 0.0909607
0.260415 2.53161 0.2021 -0.525025 10.2 0.15354 0.0671879
0.484122 2.65923 0.19205 -0.606507 10.2 0.157046 0.0360082
0.636328 2.67746 0.183199 -0.577173 10.2 0.0708785 0.0500906
2.34263 2.64277 0.190126 -0.583694 10.2 0.231829 0.0993209
2.89836 2.6109 0.188418 -0.609658 10.2 0.0930666 0.107961
3.52998 2.65161 0.192291 -0.575611 10.2 -0.0268148 0.134803
4.30172 2.65055 0.187969 -0.59922 10.2 -0.241036 0.1515
4.7535 2.64557 0.189564 -0.632621 10.2 -0.125454 0.0935874
5.43794 2.63114 0.184109 -0.569023 10.2 -0.136562 0.106926
5.70276 2.67818 0.185834 -0.584891 10.2 -0.100586 0.041228
5.85795 2.614 0.195709 -0.582413 10.2 -0.00935985 0.0426156
6.0753 2.52875 0.203369 -0.504511 10.2 -0.259811 0.0896178
0.0918737 2.82696 0.242509 -0.608022 10.2 -0.034697 0.0395356
0.278558 2.84335 0.234187 -0.615785 10.2 0.0934845 0.041578
0.460919 3.0125 0.225104 -0.620987 10.2 -0.000849172 0.0588296
0.791567 2.96754 0.243038 -0.637258 10.2 0.438559 0.0844896
1.56121 2.89196 0.269012 -0.623956 10.2 0.401293 0.0930305
2.07901 2.78453 0.258199 -0.601082 10.2 0.235735 0.0946852
2.53156 2.77272 0.263712 -0.626002 10.2 0.136015 0.101198
2.82112 2.77986 0.251362 -0.627305 10.2 0.10617 0.100363
3.18485 2.77223 0.263204 -0.644942 10.2 0.0225519 0.110729
3.61065 2.74079 0.268368 -0.622779 10.2 -0.0898755 0.117582
4.17425 2.87135 0.258544 -0.614079 10.2 -0.12863 0.129383
4.78224 2.83578 0.249324 -0.665915 10.2 -0.453458 0.0995028
5.23287 2.79833 0.251868 -0.654088 10.2 -0.319984 0.105581
5.5362 2.85389 0.256758 -0.65915 10.2 -0.12087 0.0991151
5.76543 3.02868 0.223134 -0.634441 10.2 -0.141204 0.0731315
5.93956 2.87479 0.22744 -0.633615 10.2 0.0147439 0.039943
6.15556 2.80952 0.240315 -0.612291 10.2 0.00049997 0.0339391
0.26874 2.89355 0.391229 -0.717932 10.2 0.423499 0.0679473
0.902319 2.94353 0.402181 -0.732725 10.2 0.0775368 0.181839
1.60688 2.81257 0.401434 -0.740731 10.2 0.674695 0.0917888
2.19086 2.8934 0.404296 -0.77419 10.2 -0.442036 0.250849
2.77136 2.90668 0.372887 -0.759324 10.2 -0.117168 0.194888
3.44636 2.87296 0.378667 -0.775114 10.2 0.0988903 0.158318
4.1111 2.85315 0.385803 -0.758403 10.2 0.34059 0.130906
6.07162 2.90565 0.387531 -0.700193 10.2 -0.11512 0.0966181
0.138191 2.81623 0.275222 -1.27546 10.2 0.0763109 0.0678466
0.35245 2.90098 0.236056 -1.18929 10.2 0.0580808 0.0602879
0.616379 2.87834 0.248325 -1.17695 10.2 -0.0637202 0.106175
1.14835 2.80984 0.263245 -1.49393 10.2 0.0330118 0.127813
2.50772 2.78172 0.268476 -1.1526 10.2 0.0764736 0.145416
3.02426 2.75453 0.264756 -1.31685 10.2 -0.185095 0.13422
3.61871 2.8257 0.277694 -1.23004 10.2 0.217827 0.119907
4.45122 2.88143 0.253484 -1.5499 10.2 -0.392929 0.228327
4.86438 2.82922 0.259159 -1.3662 10.2 0.0457497 0.125782
5.3641 2.80073 0.271738 -1.26952 10.2 -0.129018 0.10996
5.79563 2.8913 0.241971 -1.21391 10.2 0.00139381 0.0734351
5.9887 2.82199 0.249372 -1.2158 10.2 -0.0868313 0.0516797
6.1888 2.80156 0.278622 -1.28478 10.2 -0.044697 0.0971339
0.0860084 3.53402 0.256867 -0.226441 10.2 0.00909785 0.0718643
0.280645 3.54557 0.265326 -0.229585 10.2 0.0765629 0.0916151
0.461017 3.55665 0.274509 -0.237676 10.2 -0.080779 0.12423
0.67666 3.60305 0.293416 -0.242324 10.2 0.0938286 0.0920213
0.964781 3.62381 0.296223 -0.242247 10.2 0.254069 0.0836062
1.33311 3.64783 0.278662 -0.245795 10.2 0.292508 0.0675501
1.68026 3.67818 0.278519 -0.245363 10.2 -0.0380433 0.105861
2.1698 3.62031 0.271401 -0.252022 10.2 0.246959 0.121535
2.85581 3.72533 0.282729 -0.251906 10.2 -0.136657 0.121891
4.76792 3.76268 0.291317 -0.257856 10.2 -0.214695 0.152175
5.39873 3.5559 0.296254 -0.239778 10.2 -0.312336 0.164617
5.84219 3.51432 0.261642 -0.227298 10.2 -0.0767539 0.0920482
6.13598 3.51806 0.259002 -0.224577 10.2 0.168548 0.0519336
0.0944026 4.05461 0.404529 -0.338423 10.2 3.35106e-05 0.0827323
0.281402 4.01977 0.409185 -0.345942 10.2 0.314291 0.0846564
0.480585 3.99438 0.408185 -0.343673 10.2 0.0940388 0.0844622
0.657211 3.94218 0.393378 -0.331881 10.2 0.226174 0.110955
0.84655 4.05537 0.409489 -0.33701 10.2 -0.0946389 0.134426
1.04517 4.09398 0.400502 -0.322876 10.2 0.213834 0.11108
1.24951 4.13061 0.415415 -0.348218 10.2 0.375281 0.0765158
1.49876 4.0153 0.419762 -0.347673 10.2 -0.0571195 0.174045
1.82024 4.11475 0.421142 -0.351816 10.2 0.182147 0.110181
2.23849 4.16693 0.421735 -0.352786 10.2 0.503252 0.0792938
2.984 4.17103 0.390402 -0.327795 10.2 -0.192655 0.153734
3.65557 4.08987 0.429376 -0.375542 10.2 -0.150663 0.197222
4.21018 4.24203 0.427642 -0.365887 10.2 -0.141813 0.13907
4.78599 4.13597 0.435786 -0.370372 10.2 -0.315948 0.128779
5.19603 4.08348 0.431503 -0.36226 10.2 -0.229825 0.128785
5.5765 4.00624 0.397967 -0.321181 10.2 -0.171718 0.128574
5.80907 4.02109 0.403253 -0.335177 10.2 -0.203184 0.135252
6.00468 4.00268 0.396152 -0.324252 10.2 0.0355288 0.0891898
6.18824 4.07962 0.405893 -0.339786 10.2 0.0271083 0.107962
0.0948156 3.74768 0.260762 -0.375851 10.2 0.0373978 0.0375787
0.279266 3.71437 0.257648 -0.371534 10.2 0.0653471 0.0396216
0.455702 3.60894 0.253365 -0.377615 10.2 0.0499035 0.0520882
0.64683 3.527 0.266543 -0.373827 10.2 0.197284 0.11106
0.981905 3.66679 0.296078 -0.377277 10.2 0.241219 0.0742343
1.32511 3.80866 0.284931 -0.371355 10.2 0.246178 0.0762712
1.58708 3.77949 0.284063 -0.381352 10.2 0.249966 0.0812607
1.96068 3.73858 0.275149 -0.380318 10.2 0.294239 0.0686309
2.41686 3.67316 0.281431 -0.38091 10.2 0.111382 0.0970948
2.88839 3.70322 0.274374 -0.375194 10.2 0.077052 0.0850444
3.31259 3.67784 0.283255 -0.395887 10.2 0.0419381 0.0899197
3.89814 3.66905 0.280889 -0.37489 10.2 -0.176937 0.129611
4.58101 3.72174 0.273064 -0.37454 10.2 -0.160944 0.112864
5.1002 3.78541 0.286891 -0.40772 10.2 -0.237468 0.10075
5.69376 3.55638 0.24391 -0.370211 10.2 -0.211262 0.10007
5.88131 3.67383 0.250208 -0.381202 10.2 -0.129254 0.0572682
6.12989 3.74277 0.260636 -0.376956 10.2 -0.140436 0.0313996
0.0939881 3.95255 0.396172 -0.5003 10.2 0.0498468 0.0839981
0.28881 3.89531 0.403767 -0.510288 10.2 -0.0354157 0.0996355
0.474413 4.00158 0.395563 -0.492573 10.2 0.282301 0.0721741
0.686644 4.03254 0.38427 -0.488215 10.2 0.332003 0.0693032
0.934997 4.03193 0.397626 -0.49754 10.2 0.113569 0.0978344
1.32289 4.12268 0.402378 -0.503236 10.2 0.452099 0.0686252
1.83509 4.08774 0.404418 -0.515159 10.2 0.276031 0.0968645
2.32602 4.04315 0.41077 -0.534455 10.2 0.28401 0.0968227
3.10605 4.18032 0.38316 -0.492217 10.2 0.256107 0.111466
3.57919 4.00042 0.414951 -0.525797 10.2 0.0303533 0.138921
4.23115 4.06439 0.39351 -0.481012 10.2 -0.148224 0.138077
4.93317 4.1419 0.412831 -0.514609 10.2 -0.29156 0.139391
5.56449 4.07277 0.42548 -0.532595 10.2 -0.203253 0.101796
5.91986 3.98292 0.402114 -0.51595 10.2 -0.126303 0.113622
6.15824 4.01169 0.39906 -0.504119 10.2 -0.0249437 0.0743658
0.0928857 3.86099 0.287164 -0.638865 10.2 0.0734173 0.0408564
0.286377 3.88793 0.278299 -0.626341 10.2 0.021175 0.0379933
0.462779 3.79562 0.2629 -0.642614 10.2 0.128221 0.0397273
0.659999 3.64484 0.256183 -0.612718 10.2 0.255115 0.0831915
1.32135 3.75555 0.293568 -0.638461 10.2 0.450857 0.0929198
1.93086 3.80166 0.284403 -0.644727 10.2 0.300586 0.0993069
2.52899 3.73285 0.285831 -0.660097 10.2 -0.111614 0.106282
3.02604 3.78764 0.285106 -0.655051 10.2 0.145767 0.100373
3.67671 3.65512 0.287434 -0.657654 10.2 0.11351 0.116345
4.38559 3.73192 0.271771 -0.651497 10.2 -0.229764 0.139703
4.86209 3.74172 0.27702 -0.651162 10.2 -0.0430121 0.0939898
5.41576 3.66622 0.276144 -0.665295 10.2 -0.287994 0.0877474
5.76663 3.71378 0.254483 -0.64048 10.2 -0.158315 0.0499859
5.93014 3.84409 0.271905 -0.639794 10.2 -0.121095 0.0395727
6.14666 3.87164 0.286161 -0.641565 10.2 0.00338064 0.0347783
0.083763 4.26018 0.400716 -0.776407 10.2 0.0484245 0.0960897
0.274663 4.19769 0.409379 -0.793396 10.2 0.242801 0.0780425
0.474265 4.09038 0.407647 -0.766477 10.2 0.0249318 0.10788
0.813648 4.11115 0.411609 -0.762544 10.2 0.253094 0.0905475
1.4513 4.04358 0.407505 -0.769143 10.2 0.115324 0.1277
1.97419 4.12114 0.414204 -0.771011 10.2 0.0965134 0.124627
2.43335 3.98508 0.400994 -0.773797 10.2 -0.0613049 0.158021
2.92453 3.99078 0.388752 -0.78881 10.2 -0.00829656 0.128987
3.5044 4.07119 0.400502 -0.800276 10.2 0.142732 0.117182
4.13375 3.99076 0.427872 -0.828256 10.2 -0.599993 0.199453
4.75308 4.17039 0.411822 -0.805062 10.2 -0.596868 0.197804
5.36806 4.13014 0.395172 -0.784029 10.2 -0.228192 0.124662
5.9578 4.25808 0.416047 -0.781972 10.2 -0.18235 0.101902
6.18774 4.20754 0.411121 -0.796572 10.2 -0.0878935 0.0936287
0.246333 3.72109 0.292437 -1.4571 10.2 0.130053 0.0538751
0.458685 3.85351 0.270836 -1.17258 10.2 0.179863 0.0561623
0.854298 3.7409 0.277242 -1.32154 10.2 -0.0336346 0.119711
2.75832 3.77585 0.291998 -1.41509 10.2 -0.0455624 0.168256
4.65304 3.78198 0.277737 -1.50179 10.2 -0.337294 0.167677
5.19612 3.74302 0.289498 -1.48222 10.2 0.100837 0.10286
5.76785 3.81488 0.266433 -1.19783 10.2 -0.313852 0.0755232
5.92679 3.7695 0.284418 -1.25979 10.2 -0.0910101 0.0574563
6.13343 3.66001 0.292774 -1.78095 10.2 0.0248133 0.0874726
0.121355 4.24985 0.379909 -1.38966 10.2 -0.0031007 0.0960991
0.418126 4.4088 0.381812 -1.92134 10.2 0.268048 0.0896413
1.19415 4.21596 0.425329 -1.92825 10.2 -0.0239659 0.186465
1.82937 4.17538 0.439209 -1.7851 10.2 -0.236754 0.208639
2.436 4.18823 0.419707 -1.48465 10.2 -0.00386315 0.197044
3.11643 4.18091 0.397672 -1.42844 10.2 0.0167206 0.172997
3.66171 4.15144 0.421467 -1.62498 10.2 0.191874 0.12516
4.31577 4.07838 0.418984 -1.73086 10.2 -0.457244 0.295932
4.98574 4.17371 0.424083 -1.6501 10.2 -0.329872 0.19744
5.58503 4.04591 0.40243 -1.65303 10.2 -0.169693 0.115958
6.08321 4.33069 0.375097 -1.61137 10.2 -0.080988 0.0782852
0.201558 5.95892 0.469464 -0.439605 10.2 0.0774504 0.113898
0.518179 5.90404 0.469466 -0.451156 10.2 -0.082027 0.121923
0.899532 5.7664 0.445298 -0.388928 10.2 0.245013 0.0922816
1.27677 5.69052 0.447387 -0.395466 10.2 0.163176 0.107887
1.79142 5.76688 0.460628 -0.423708 10.2 0.215279 0.0966399
2.40283 5.96922 0.469975 -0.460746 10.2 0.00530533 0.147682
4.95016 5.9076 0.465348 -0.423441 10.2 -0.193446 0.11681
5.58766 5.87924 0.465477 -0.429166 10.2 -0.223748 0.104584
6.10377 5.77409 0.460129 -0.400206 10.2 -0.0914943 0.109791
0.304525 5.71743 0.459224 -0.603023 10.2 0.0775522 0.100394
0.855436 5.73007 0.456479 -0.600956 10.2 0.413535 0.0694137
1.52046 5.9222 0.454361 -0.60573 10.2 0.369131 0.0716808
2.05598 5.87162 0.472273 -0.645867 10.2 0.349085 0.128643
2.76736 5.98776 0.457234 -0.605554 10.2 0.029331 0.151646
4.6774 5.83135 0.444212 -0.591555 10.2 -0.472629 0.154739
5.26217 5.80624 0.461837 -0.616441 10.2 -0.152555 0.151916
5.98261 5.5987 0.451709 -0.598152 10.2 -0.170389 0.13422
0.111275 5.53849 0.396205 -0.812003 10.2 0.0513152 0.0898513
0.443541 5.59936 0.429388 -0.84066 10.2 0.112426 0.0919728
1.12431 5.85014 0.45765 -0.844229 10.2 0.0740115 0.141705
1.66834 5.98055 0.469867 -0.892812 10.2 0.297 0.123774
2.2459 5.78627 0.466482 -0.891138 10.2 -0.130885 0.200687
3.54378 6.04983 0.46449 -0.88094 10.2 0.0112543 0.151725
6.10577 5.49806 0.393503 -0.818696 10.2 -0.200763 0.0960178
0.196675 5.89528 0.42962 -1.84477 10.2 -0.0462211 0.0943194
0.628694 5.8143 0.447658 -2.3997 10.2 -0.0349884 0.144159
1.27317 6.13293 0.481677 -2.56913 10.2 -0.162325 0.239178
4.46427 5.76037 0.440237 -1.95673 10.2 -0.322069 0.219937
5.05513 6.04023 0.473094 -2.22563 10.2 -0.125249 0.197941
5.85814 5.91145 0.433561 -1.92996 10.2 -0.050524 0.0973697
6.15582 5.90068 0.446192 -1.94132 10.2 0.239287 0.0957501

